Sharp symbolic nonparametric bounds for measures of benefit in observational and imperfect randomized studies with ordinal outcomes

The probability of benefit is a valuable and important measure of treatment effect, which has advantages over the average treatment effect. Particularly for an ordinal outcome, it has a better interpretation and can make apparent different aspects of the treatment impact. Unfortunately, this measure, and variations of it, are not identifiable even in randomized trials with perfect compliance. There is, for this reason, a long literature on nonparametric bounds for unidentifiable measures of benefit. These have primarily focused on perfect randomized trial settings and one or two specific estimands. We expand these bounds to observational settings with unmeasured confounders and imperfect randomized trials for all three estimands considered in the literature: the probability of benefit, the probability of no harm, and the relative treatment effect.

==> anc/noncomp-bounds-functions-3-5.R <==
## The inputs of the function are parameters of the form pab_c, which represents the probability P(X = a, Y = b | Z = c) for b = 0, 1, 2.
bounds_noncomp_psi_3<-
function (p00_0 = NULL, p10_0 = NULL, p01_0 = NULL, p11_0 = NULL, 
    p02_0 = NULL, p12_0 = NULL, p00_1 = NULL, p10_1 = NULL, p01_1 = NULL, 
    p11_1 = NULL, p02_1 = NULL, p12_1 = NULL) 
{
    lb <- pmax(1 - p10_0 - p01_0 - p11_0 - p02_0, 1 - p10_0 - 
        p11_0 - p02_0 - p10_1 - p01_1, 1 - p10_1 - p01_1 - p11_1 - 
        p02_1, 1 - p11_0 - p02_0 - p10_1 - p01_1 - p02_1, 1 - 
        p10_0 - p01_0 - p02_0 - p11_1 - p02_1, 1 - p10_0 - p01_0 - 
        p10_1 - p11_1 - p02_1, 1 - p00_0 - p10_0 - p01_0 - 2 * 
        p11_0 - 2 * p02_0 + p11_1, 1 + p11_0 - p00_1 - p10_1 - 
        p01_1 - 2 * p11_1 - 2 * p02_1, p00_0 - p10_0 - p01_0 + 
        p01_1, p01_0 + p00_1 - p10_1 - p01_1)
    ub <- pmin(1 + p00_0 - p10_0 + p01_0 + p11_0 + p00_1 + p10_1 - 
        p11_1, 2 - p00_0 - p10_0 - p01_1 - p02_1, 1 - p10_0 + 
        p00_1 + p10_1, 2 - p10_0 - p02_0 - p01_1 - p11_1, 3 - 
        p00_0 - p10_0 - 2 * p02_0 - p00_1 - p10_1 - 2 * p01_1 - 
        p11_1, 2 - p00_0 - p10_0 - p02_0 - p01_1, 1 + p00_0 + 
        p10_0 - p11_0 + p00_1 - p10_1 + p01_1 + p11_1, 1 + p00_0 + 
        p10_0 - p10_1, 2 - p01_0 - p02_0 - p00_1 - p10_1, 2 - 
        p01_0 - p11_0 - p10_1 - p02_1, 2 - p01_0 - p00_1 - p10_1 - 
        p02_1, 2 - p02_0 - p00_1 - p10_1 - p01_1 - p11_1, 1 + 
        p00_0 + p10_0 + p01_0 + p11_0 - p10_1 - p11_1, 1, 1 + 
        p00_0 + p01_0 + p11_0 - p11_1, 1 - p11_0 + p00_1 + p01_1 + 
        p11_1, 2 - p00_0 - p10_0 - p01_0 - p11_0 - p02_1, 1 - 
        p10_0 - p11_0 + p00_1 + p10_1 + p01_1 + p11_1, 3 - p00_0 - 
        p10_0 - 2 * p01_0 - p11_0 - p00_1 - p10_1 - 2 * p02_1)
    if (any(ub < lb)) {
        warning("Invalid bounds! Data probably does not satisfy the assumptions in the DAG!")
    }
    data.frame(lower = lb, upper = ub)
}
## The inputs of the function are parameters of the form pab_c, which represents the probability P(X = a, Y = b | Z = c) for b = 0, 1, 2.
bounds_noncomp_theta_3<-
function (p00_0 = NULL, p10_0 = NULL, p01_0 = NULL, p11_0 = NULL, 
    p02_0 = NULL, p12_0 = NULL, p00_1 = NULL, p10_1 = NULL, p01_1 = NULL, 
    p11_1 = NULL, p02_1 = NULL, p12_1 = NULL) 
{
    lb <- pmax(-p00_0 - p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 + 
        p00_1 + p10_1 + p01_1 + 2 * p11_1, -p00_0 - p10_0 - p01_0 - 
        p11_0 + p00_1 + p01_1, -p00_0 - p10_0 - p01_0 - p11_0 - 
        p02_0 + p00_1 + p10_1 + p01_1 + p11_1, -p10_0 - p01_0 - 
        p11_0 - p02_0 + p01_1 + p11_1, p00_0 - p10_0 - p01_0 - 
        p11_0 - p00_1 - p10_1 + p01_1, -p10_0 - p01_0 - p11_0 + 
        p01_1, p00_0 + p10_0 + p01_0 + p11_0 - p00_1 - p10_1 - 
        p01_1 - p11_1 - p02_1, p00_0 + p01_0 - p00_1 - p10_1 - 
        p01_1 - p11_1, p01_0 - p10_1 - p01_1 - p11_1, p00_0 - 
        p00_1 - p10_1, p00_0 + p10_0 - p00_1 - p10_1 - p01_1 - 
        p02_1, 0, -p01_0 - p11_0 - p02_0 + p11_1, p11_0 - p01_1 - 
        p11_1 - p02_1, p00_0 + p10_0 + p01_0 + 2 * p11_0 - p00_1 - 
        p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1, p01_0 + p11_0 - 
        p10_1 - p01_1 - p11_1 - p02_1, -p00_0 - p10_0 + p01_0 + 
        p00_1 - p10_1 - p01_1 - p11_1, -p00_0 - p10_0 + p00_1, 
        -p00_0 - p10_0 - p01_0 - p02_0 + p00_1 + p10_1)
    ub <- pmin(1 - p10_0 - p02_0, 2 - p10_0 - p01_0 - p02_0 - 
        p00_1 - p10_1 - p11_1 - p02_1, 1 + p00_0 - p10_0 + p11_0 - 
        p11_1, 2 - p00_0 - p10_0 - p11_0 - 2 * p02_0 - p01_1, 
        2 - p01_0 - p00_1 - p10_1 - p11_1 - 2 * p02_1, 1 + p00_0 + 
            p11_0 - p10_1 - p11_1 - p02_1, 1 - p10_0 - p11_0 - 
            p02_0 + p00_1 + p11_1, 2 - p00_0 - p10_0 - p11_0 - 
            p02_0 - p10_1 - p01_1 - p02_1, 1 - p10_1 - p02_1, 
        1 - p11_0 + p00_1 - p10_1 + p11_1)
    if (any(ub < lb)) {
        warning("Invalid bounds! Data probably does not satisfy the assumptions in the DAG!")
    }
    data.frame(lower = lb, upper = ub)
}
## The inputs of the function are parameters of the form pab_c, which represents the probability P(X = a, Y = b | Z = c) for b = 0, 1, 2.
bounds_noncomp_phi_3<-
function (p00_0 = NULL, p10_0 = NULL, p01_0 = NULL, p11_0 = NULL, 
    p02_0 = NULL, p12_0 = NULL, p00_1 = NULL, p10_1 = NULL, p01_1 = NULL, 
    p11_1 = NULL, p02_1 = NULL, p12_1 = NULL) 
{
    lb <- pmax(-p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 2 * p02_0 + 
        p00_1 + p10_1 + p01_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 
        3 * p11_0 - 3 * p02_0 + p00_1 + p10_1 + p01_1 + 2 * p11_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 + 
            p00_1 + p10_1 + p01_1 + p11_1, -p00_0 - 2 * p10_0 - 
            2 * p01_0 - p11_0 - p02_0 + p00_1 + p01_1, -2 * p10_0 - 
            2 * p01_0 - p11_0 - p02_0 + p01_1, p00_0 - 2 * p10_0 - 
            2 * p01_0 - p11_0 - p02_0 - p00_1 - p10_1 + p01_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 + p00_1 - p10_1 + 
            p01_1 - p11_1 - p02_1, p00_0 - 2 * p10_0 - 2 * p01_0 - 
            p11_0 - p00_1 - p10_1 + p01_1 - p11_1 - p02_1, p01_0 - 
            2 * p10_1 - 2 * p01_1 - p11_1 - p02_1, p00_0 + p01_0 - 
            p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p02_1, p00_0 + 
            p10_0 + p01_0 + p11_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 
            2 * p11_1 - 2 * p02_1, p00_0 + p10_0 + p01_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1 - 2 * p02_1, p00_0 - 
            p10_0 + p01_0 - p11_0 - p02_0 - p00_1 - 2 * p10_1 - 
            2 * p01_1 - p11_1, p00_0 - p10_0 - p11_0 - p02_0 - 
            p00_1 - p10_1 - p01_1, p00_0 - p10_0 - p01_0 - p11_0 - 
            p02_0 - p00_1 - p10_1, p00_0 - p00_1 - p10_1 - p01_1 - 
            p11_1 - p02_1, p00_0 + p11_0 - p00_1 - p10_1 - p01_1 - 
            2 * p11_1 - 2 * p02_1, p00_0 - p10_0 - p01_0 - p00_1 - 
            p10_1 - p11_1 - p02_1, p00_0 - p11_0 - p02_0 - p00_1 - 
            p10_1 - p01_1 - p02_1, p00_0 + p10_0 - p11_0 - p02_0 - 
            p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p02_1, -p10_1 - 
            p01_1 - p11_1 - p02_1, -p10_0 - p01_0 - p11_0 - p02_0, 
        -p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 + p11_1, p00_0 + 
            2 * p11_0 - p00_1 - p10_1 - 2 * p01_1 - 3 * p11_1 - 
            3 * p02_1, p11_0 - p10_1 - p01_1 - 2 * p11_1 - 2 * 
            p02_1, p00_0 + p10_0 + p01_0 + 2 * p11_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - 3 * p11_1 - 3 * p02_1, -p00_0 - 
            2 * p10_0 - 2 * p01_0 - 2 * p02_0 + p00_1 + p10_1 - 
            p11_1 - p02_1, -p00_0 - p10_0 - p01_0 - p02_0 + p00_1 - 
            p11_1 - p02_1, -p00_0 - p10_0 - p01_0 + p00_1 - p10_1 - 
            p11_1 - p02_1, -p00_0 - p10_0 + p01_0 + p00_1 - 2 * 
            p10_1 - 2 * p01_1 - p11_1 - p02_1, -p00_0 - p10_0 + 
            p00_1 - p10_1 - p01_1 - p11_1 - p02_1, -p00_0 - p10_0 - 
            2 * p01_0 - 3 * p11_0 - 3 * p02_0 + p00_1 + 2 * p11_1, 
        -p00_0 - p10_0 - p01_0 - p11_0 - p02_0 + p00_1, -p00_0 - 
            p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 + p00_1 + p11_1, 
        -p00_0 - p10_0 - p11_0 - p02_0 + p00_1 - p10_1 - p01_1, 
        -p00_0 - p10_0 + p01_0 - p11_0 - p02_0 + p00_1 - 2 * 
            p10_1 - 2 * p01_1 - p11_1)
    ub <- pmin(3 - p00_0 - p10_0 - 2 * p01_0 - p11_0 - p00_1 - 
        2 * p10_1 - p11_1 - 3 * p02_1, 3 - p10_0 - 2 * p01_0 - 
        2 * p00_1 - 2 * p10_1 - p11_1 - 3 * p02_1, 2 - p10_0 - 
        p01_0 - p00_1 - p10_1 - p11_1 - 2 * p02_1, 1 + p00_0 - 
        p10_0 + p11_0 - p11_1 - p02_1, 1 - p10_0 - p02_1, 1 + 
        2 * p00_0 - p10_0 + p01_0 + 2 * p11_0 - 2 * p11_1 - p02_1, 
        2 - p00_0 - p10_0 - p01_0 - p11_0 - p10_1 - 2 * p02_1, 
        2 - p00_0 - p10_0 - p11_0 - p10_1 - p01_1 - 2 * p02_1, 
        1 - p10_0 - p11_0 + p00_1 + p11_1 - p02_1, 1 - 2 * p10_0 - 
            2 * p11_0 - p02_0 + 2 * p00_1 + p10_1 + p01_1 + 2 * 
            p11_1, 1 - p11_0 + p00_1 - p10_1 + p11_1 - p02_1, 
        1 - 2 * p11_0 - p02_0 + 2 * p00_1 - p10_1 + p01_1 + 2 * 
            p11_1, 1 + p00_0 - p10_0 + p11_0 - p02_0 - p11_1, 
        1 - p10_0 - p02_0, 1 - p10_1 - p02_1, 1 + 2 * p00_0 + 
            p10_0 + p01_0 + 2 * p11_0 - 2 * p10_1 - 2 * p11_1 - 
            p02_1, 1 + p00_0 + p11_0 - p02_0 - p10_1 - p11_1, 
        2 - p00_0 - p10_0 - p11_0 - 2 * p02_0 - p10_1 - p01_1, 
        1 - p11_0 - p02_0 + p00_1 - p10_1 + p11_1, 1 - p02_0 - 
            p10_1, 2 - p10_0 - 2 * p02_0 - p00_1 - p10_1 - p01_1 - 
            p11_1, 2 - p10_0 - p01_0 - 2 * p02_0 - p00_1 - p10_1 - 
            p11_1, 3 - p10_0 - 2 * p01_0 - 2 * p02_0 - 2 * p00_1 - 
            2 * p10_1 - p11_1 - p02_1, 1 + p00_0 + p10_0 + p11_0 - 
            2 * p10_1 - p11_1 - p02_1, 1 + p00_0 + p10_0 - 2 * 
            p10_1 - p02_1, 2 - p01_0 - p02_0 - p00_1 - 2 * p10_1 - 
            p11_1 - p02_1, 2 - p01_0 - p00_1 - 2 * p10_1 - p11_1 - 
            2 * p02_1, 1 + p00_0 + p10_0 - p11_0 + p00_1 - 2 * 
            p10_1 + p11_1 - p02_1, 3 - 2 * p00_0 - 2 * p10_0 - 
            p11_0 - 3 * p02_0 - p10_1 - 2 * p01_1, 3 - 2 * p00_0 - 
            2 * p10_0 - p11_0 - p02_0 - p10_1 - 2 * p01_1 - 2 * 
            p02_1, 3 - p00_0 - 2 * p10_0 - p11_0 - 3 * p02_0 - 
            p00_1 - p10_1 - 2 * p01_1 - p11_1, 2 - p00_0 - 2 * 
            p10_0 - p11_0 - 2 * p02_0 - p01_1, 1 - 2 * p10_0 - 
            p02_0 + p00_1 + p10_1, 2 - p00_0 - 2 * p10_0 - p11_0 - 
            p02_0 - p01_1 - p02_1, 1 + p00_0 - 2 * p10_0 + p11_0 - 
            p02_0 + p00_1 + p10_1 - p11_1, 1 - 2 * p10_0 - p11_0 - 
            p02_0 + p00_1 + p10_1 + p11_1)
    if (any(ub < lb)) {
        warning("Invalid bounds! Data probably does not satisfy the assumptions in the DAG!")
    }
    data.frame(lower = lb, upper = ub)
}
## The inputs of the function are parameters of the form pab_c, which represents the probability P(X = a, Y = b | Z = c) for b = 0, 1, 2.
bounds_noncomp_monotone_psi_3<-
function (p00_0 = NULL, p10_0 = NULL, p01_0 = NULL, p11_0 = NULL, 
    p02_0 = NULL, p12_0 = NULL, p00_1 = NULL, p10_1 = NULL, p01_1 = NULL, 
    p11_1 = NULL, p02_1 = NULL, p12_1 = NULL) 
{
    lb <- pmax(1 - p10_1 - p01_1 - p11_1 - p02_1, 1 - p11_0 - 
        p02_0 - p10_1 - p01_1, 1 - p10_0 - p01_0 - p11_0 - p02_0)
    ub <- pmin(1 + p00_0 + p10_0 - p00_1 - p10_1, 1, 1 + p00_0 + 
        p10_0 + p01_0 + p11_0 - p00_1 - p10_1 - p01_1 - p11_1)
    if (any(ub < lb)) {
        warning("Invalid bounds! Data probably does not satisfy the assumptions in the DAG!")
    }
    data.frame(lower = lb, upper = ub)
}
## The inputs of the function are parameters of the form pab_c, which represents the probability P(X = a, Y = b | Z = c) for b = 0, 1, 2.
bounds_noncomp_monotone_theta_3<-
function (p00_0 = NULL, p10_0 = NULL, p01_0 = NULL, p11_0 = NULL, 
    p02_0 = NULL, p12_0 = NULL, p00_1 = NULL, p10_1 = NULL, p01_1 = NULL, 
    p11_1 = NULL, p02_1 = NULL, p12_1 = NULL) 
{
    lb <- pmax(0, p00_0 + p10_0 - p00_1 - p10_1, p00_0 + p10_0 + 
        p01_0 + p11_0 - p00_1 - p10_1 - p01_1 - p11_1)
    ub <- pmin(1 + p00_0 + p11_0 - p00_1 - p10_1 - p11_1 - p02_1, 
        1 - p10_0 - p02_0, 1 - p10_1 - p02_1)
    if (any(ub < lb)) {
        warning("Invalid bounds! Data probably does not satisfy the assumptions in the DAG!")
    }
    data.frame(lower = lb, upper = ub)
}
## The inputs of the function are parameters of the form pab_c, which represents the probability P(X = a, Y = b | Z = c) for b = 0, 1, 2.
bounds_noncomp_monotone_phi_3<-
function (p00_0 = NULL, p10_0 = NULL, p01_0 = NULL, p11_0 = NULL, 
    p02_0 = NULL, p12_0 = NULL, p00_1 = NULL, p10_1 = NULL, p01_1 = NULL, 
    p11_1 = NULL, p02_1 = NULL, p12_1 = NULL) 
{
    lb <- pmax(p00_0 - p11_0 - p02_0 - p00_1 - p10_1 - p01_1, 
        p00_0 - p00_1 - p10_1 - p01_1 - p11_1 - p02_1, p00_0 + 
            p10_0 + p01_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            p02_1)
    ub <- pmin(1 - p02_0 - p10_1, 1 + p00_0 + p11_0 - p02_0 - 
        p00_1 - p10_1 - p11_1, 1 + p00_0 + p10_0 + p11_0 - p00_1 - 
        2 * p10_1 - p11_1 - p02_1)
    if (any(ub < lb)) {
        warning("Invalid bounds! Data probably does not satisfy the assumptions in the DAG!")
    }
    data.frame(lower = lb, upper = ub)
}
## The inputs of the function are parameters of the form pab_c, which represents the probability P(X = a, Y = b | Z = c) for b = 0, 1, 2, 3.
bounds_noncomp_psi_4<-
function (p00_0 = NULL, p10_0 = NULL, p01_0 = NULL, p11_0 = NULL, 
    p02_0 = NULL, p12_0 = NULL, p03_0 = NULL, p13_0 = NULL, p00_1 = NULL, 
    p10_1 = NULL, p01_1 = NULL, p11_1 = NULL, p02_1 = NULL, p12_1 = NULL, 
    p03_1 = NULL, p13_1 = NULL) 
{
    lb <- pmax(1 - p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p03_0, 
        1 - p10_0 - p11_0 - p02_0 - p12_0 - p03_0 - p10_1 - p01_1, 
        1 - p10_0 - p11_0 - p12_0 - p03_0 - p10_1 - p01_1 - p11_1 - 
            p02_1, 1 - p10_0 - p01_0 - p11_0 - p12_0 - p03_0 - 
            p10_1 - p11_1 - p02_1, 1 - p10_0 - p01_0 - p10_1 - 
            p11_1 - p02_1 - p12_1 - p03_1, 1 - p10_0 - p01_0 - 
            p02_0 - p03_0 - p11_1 - p02_1 - p12_1 - p03_1, 1 - 
            p10_0 - p01_0 - p12_0 - p03_0 - p10_1 - p11_1 - p02_1 - 
            p03_1, 1 - p10_0 - p01_0 - p02_0 - p12_0 - p03_0 - 
            p11_1 - p02_1 - p03_1, 1 - p11_0 - p02_0 - p03_0 - 
            p10_1 - p01_1 - p02_1 - p12_1 - p03_1, 1 - p11_0 - 
            p02_0 - p12_0 - p03_0 - p10_1 - p01_1 - p02_1 - p03_1, 
        1 - p12_0 - p03_0 - p10_1 - p01_1 - p11_1 - p02_1 - p03_1, 
        1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - p03_1, 1 - 
            p10_0 - p11_0 - p02_0 - p10_1 - p01_1 - p11_1 - p12_1 - 
            p03_1, 1 - p10_0 - p11_0 - p02_0 - p03_0 - p10_1 - 
            p01_1 - p12_1 - p03_1, 1 - p10_0 - p01_0 - p11_0 - 
            p02_0 - p03_0 - p12_1 - p03_1, 1 - p10_0 - p01_0 - 
            p11_0 - p02_0 - p10_1 - p11_1 - p12_1 - p03_1, 1 - 
            p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - 2 * p12_0 - 
            2 * p03_0 + p12_1, 1 - p00_0 - p10_0 - p01_0 - 2 * 
            p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 + p11_1 + 
            p12_1, 1 - p00_0 - p10_0 - p01_0 - 2 * p11_0 - 2 * 
            p02_0 - p12_0 - 2 * p03_0 + p11_1, 1 - p00_0 - p10_0 - 
            p01_0 - 2 * p11_0 - 2 * p02_0 - 2 * p03_0 + p11_1 - 
            p12_1 - p03_1, 1 - p00_0 - p10_0 - p01_0 - p02_0 - 
            2 * p12_0 - 2 * p03_0 - p11_1 - p02_1 + p12_1 - p03_1, 
        1 + p12_0 - p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - 2 * 
            p12_1 - 2 * p03_1, 1 + p11_0 - p00_1 - p10_1 - p01_1 - 
            2 * p11_1 - 2 * p02_1 - p12_1 - 2 * p03_1, 1 + p11_0 + 
            p12_0 - p00_1 - p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - 
            2 * p12_1 - 2 * p03_1, 1 - p11_0 - p02_0 + p12_0 - 
            p03_0 - p00_1 - p10_1 - p01_1 - p02_1 - 2 * p12_1 - 
            2 * p03_1, 1 + p11_0 - p12_0 - p03_0 - p00_1 - p10_1 - 
            p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p03_1, -p10_0 - 
            p01_0 + p02_0 + p00_1 - p10_1 + p01_1 - p11_1 - p02_1, 
        p00_0 - p10_0 - p01_0 + p01_1, p00_0 - p10_0 - p01_0 + 
            p02_0 - p10_1 + p01_1 - p11_1 - p02_1, p01_0 + p02_0 + 
            p00_1 - p10_1 - p01_1 - p11_1 - p02_1, p02_0 + p00_1 - 
            p10_1 - p11_1 - p02_1, p01_0 + p00_1 - p10_1 - p01_1, 
        p00_0 - p10_0 - p11_0 - p02_0 + p02_1, p00_0 - p10_0 + 
            p01_0 - p11_0 - p02_0 - p10_1 - p01_1 + p02_1, -p10_0 + 
            p01_0 - p11_0 - p02_0 + p00_1 - p10_1 - p01_1 + p02_1, 
        p00_0 - p10_0 - p01_0 - p11_0 - p02_0 + p01_1 + p02_1)
    ub <- pmin(3 - p00_0 - p10_0 - 2 * p01_0 - p11_0 - p00_1 - 
        p10_1 - 2 * p02_1 - 2 * p03_1, 1 + p00_0 - p10_0 + p01_0 - 
        p11_0 + p02_0 + p12_0 + p00_1 + p10_1 + p01_1 + p11_1 - 
        p12_1, 2 - p00_0 - p10_0 - p01_0 - p11_0 - p02_1 - p03_1, 
        1 - p10_0 - p11_0 + p00_1 + p10_1 + p01_1 + p11_1, 2 - 
            p00_0 - p10_0 - p01_0 - p11_0 - p03_0 - p02_1, 3 - 
            p00_0 - p10_0 - p01_0 - p11_0 - 2 * p03_0 - p00_1 - 
            p10_1 - p01_1 - p11_1 - 2 * p02_1 - p12_1, 2 - p10_0 - 
            p11_0 - p03_0 - p02_1 - p12_1, 3 - p00_0 - p10_0 - 
            2 * p01_0 - p11_0 - 2 * p03_0 - p00_1 - p10_1 - 2 * 
            p02_1, 1 + p00_0 + p10_0 - p11_0 - p12_0 + p00_1 - 
            p10_1 + p01_1 + p11_1 + p02_1 + p12_1, 2 - p01_0 - 
            p11_0 - p02_0 - p12_0 - p10_1 - p03_1, 2 - p01_0 - 
            p03_0 - p00_1 - p10_1 - p02_1, 2 - p01_0 - p02_0 - 
            p00_1 - p10_1 - p03_1, 2 - p01_0 - p02_0 - p03_0 - 
            p00_1 - p10_1, 1 + p00_0 + p10_0 - p10_1, 1 + p00_0 + 
            p10_0 - p12_0 + p00_1 - p10_1 + p01_1 + p02_1 + p12_1, 
        2 - p01_0 - p11_0 - p03_0 - p10_1 - p02_1, 1 + p00_0 + 
            p10_0 - p11_0 + p00_1 - p10_1 + p01_1 + p11_1, 2 - 
            p01_0 - p11_0 - p10_1 - p02_1 - p03_1, 2 - p01_0 - 
            p00_1 - p10_1 - p02_1 - p03_1, 1 + p00_0 + p10_0 + 
            p01_0 - p11_0 + p02_0 + p12_0 + p00_1 - p10_1 + p01_1 + 
            p11_1 - p12_1, 1 - p11_0 + p00_1 + p01_1 + p11_1, 
        2 - p11_0 - p03_0 - p10_1 - p02_1 - p12_1, 2 - p02_0 - 
            p03_0 - p00_1 - p10_1 - p01_1 - p11_1, 1 + p00_0 + 
            p10_0 + p01_0 + p11_0 - p10_1 - p11_1, 1 + p00_0 + 
            p10_0 + p01_0 + p11_0 - p12_0 + p00_1 - p10_1 + p01_1 - 
            p11_1 + p02_1 + p12_1, 2 - p02_0 - p12_0 - p10_1 - 
            p11_1 - p03_1, 2 - p02_0 - p00_1 - p10_1 - p01_1 - 
            p11_1 - p03_1, 2 - p03_0 - p00_1 - p10_1 - p01_1 - 
            p11_1 - p02_1 - p12_1, 1 + p00_0 + p10_0 + p01_0 + 
            p11_0 + p02_0 + p12_0 - p10_1 - p11_1 - p12_1, 1 + 
            p00_0 + p10_0 + p01_0 + p02_0 + p12_0 - p10_1 - p12_1, 
        1 + p00_0 + p01_0 + p02_0 + p12_0 - p12_1, 1, 1 + p00_0 + 
            p01_0 + p11_0 + p02_0 + p12_0 - p11_1 - p12_1, 1 - 
            p12_0 + p00_1 + p01_1 + p02_1 + p12_1, 1 + p00_0 + 
            p01_0 + p11_0 - p11_1, 1 - p11_0 - p12_0 + p00_1 + 
            p01_1 + p11_1 + p02_1 + p12_1, 3 - p00_0 - p10_0 - 
            p01_0 - p11_0 - 2 * p02_0 - p12_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - 2 * p03_1, 1 - p10_0 - p11_0 - p12_0 + 
            p00_1 + p10_1 + p01_1 + p11_1 + p02_1 + p12_1, 2 - 
            p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p03_1, 
        1 + p00_0 - p10_0 + p01_0 + p11_0 - p12_0 + p00_1 + p10_1 + 
            p01_1 - p11_1 + p02_1 + p12_1, 2 - p10_0 - p02_0 - 
            p12_0 - p11_1 - p03_1, 1 - p10_0 - p12_0 + p00_1 + 
            p10_1 + p01_1 + p02_1 + p12_1, 3 - p00_0 - p10_0 - 
            2 * p01_0 - p11_0 - p02_0 - p12_0 - p00_1 - p10_1 - 
            p02_1 - 2 * p03_1, 3 - p00_0 - p10_0 - 2 * p01_0 - 
            p11_0 - 2 * p02_0 - p12_0 - p00_1 - p10_1 - 2 * p03_1, 
        2 - p00_0 - p10_0 - p02_0 - p03_0 - p01_1, 3 - p00_0 - 
            p10_0 - p02_0 - 2 * p03_0 - p00_1 - p10_1 - 2 * p01_1 - 
            p11_1 - p02_1 - p12_1, 3 - p00_0 - p10_0 - 2 * p02_0 - 
            2 * p03_0 - p00_1 - p10_1 - 2 * p01_1 - p11_1, 2 - 
            p10_0 - p02_0 - p03_0 - p01_1 - p11_1, 3 - p00_0 - 
            p10_0 - 2 * p02_0 - p00_1 - p10_1 - 2 * p01_1 - p11_1 - 
            2 * p03_1, 2 - p10_0 - p02_0 - p01_1 - p11_1 - p03_1, 
        2 - p00_0 - p10_0 - p02_0 - p01_1 - p03_1, 2 - p00_0 - 
            p10_0 - p03_0 - p01_1 - p02_1, 3 - p00_0 - p10_0 - 
            2 * p03_0 - p00_1 - p10_1 - 2 * p01_1 - p11_1 - 2 * 
            p02_1 - p12_1, 2 - p10_0 - p03_0 - p01_1 - p11_1 - 
            p02_1 - p12_1, 1 - p10_0 + p00_1 + p10_1, 2 - p00_0 - 
            p10_0 - p01_1 - p02_1 - p03_1, 1 + p00_0 - p10_0 + 
            p01_0 + p02_0 + p12_0 + p00_1 + p10_1 - p12_1, 1 + 
            p00_0 - p10_0 + p01_0 + p11_0 + p02_0 + p12_0 + p00_1 + 
            p10_1 - p11_1 - p12_1, 1 + p00_0 - p10_0 + p01_0 + 
            p11_0 + p00_1 + p10_1 - p11_1)
    if (any(ub < lb)) {
        warning("Invalid bounds! Data probably does not satisfy the assumptions in the DAG!")
    }
    data.frame(lower = lb, upper = ub)
}
## The inputs of the function are parameters of the form pab_c, which represents the probability P(X = a, Y = b | Z = c) for b = 0, 1, 2, 3.
bounds_noncomp_theta_4<-
function (p00_0 = NULL, p10_0 = NULL, p01_0 = NULL, p11_0 = NULL, 
    p02_0 = NULL, p12_0 = NULL, p03_0 = NULL, p13_0 = NULL, p00_1 = NULL, 
    p10_1 = NULL, p01_1 = NULL, p11_1 = NULL, p02_1 = NULL, p12_1 = NULL, 
    p03_1 = NULL, p13_1 = NULL) 
{
    lb <- pmax(-p00_0 - p10_0 - p01_0 - p11_0 + p02_0 + p00_1 - 
        p10_1 + p01_1 - p11_1 - p02_1 - p12_1, -p00_0 - p10_0 - 
        2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 2 * p03_0 + p00_1 + 
        p10_1 + p01_1 + 2 * p11_1, -p00_0 - p10_0 - p01_0 - p11_0 + 
        p00_1 + p01_1, -p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - 
        p03_0 + p00_1 + p10_1 + p01_1 + p11_1, -p10_0 - p01_0 - 
        p11_0 + p01_1, p00_0 - p10_0 - p01_0 - p11_0 - p00_1 - 
        p10_1 + p01_1, p00_0 - p10_0 - p01_0 - p11_0 + p02_0 - 
        p00_1 - p10_1 + p01_1 - p11_1 - p02_1 - p12_1, -p10_0 - 
        p01_0 - p11_0 - p02_0 - p03_0 + p01_1 + p11_1, p02_0 + 
        p12_0 - p10_1 - p11_1 - p02_1 - p12_1 - p03_1, p00_0 + 
        p10_0 + p01_0 + p11_0 + p02_0 + 2 * p12_0 - p00_1 - p10_1 - 
        p01_1 - p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1, p00_0 + 
        p10_0 + 2 * p12_0 - p00_1 - p10_1 - p01_1 - 2 * p02_1 - 
        2 * p12_1 - 2 * p03_1, p12_0 - p02_1 - p12_1 - p03_1, 
        p00_0 + p12_0 - p00_1 - p10_1 - p02_1 - p12_1 - p03_1, 
        p00_0 + p02_0 + p12_0 - p00_1 - p10_1 - p11_1 - p02_1 - 
            p12_1 - p03_1, p00_0 + p10_0 + p01_0 + 2 * p11_0 + 
            p02_0 + p12_0 - p00_1 - p10_1 - 2 * p01_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1 - 2 * p03_1, p00_0 + p02_0 - p00_1 - 
            p10_1 - p11_1 - p02_1 - p12_1, p01_0 + p02_0 - p10_1 - 
            p01_1 - p11_1 - p02_1 - p12_1, p00_0 + p01_0 + p02_0 - 
            p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1, p00_0 + 
            p10_0 + p01_0 + p11_0 + p02_0 + p12_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - p02_1 - p12_1 - p03_1, p02_0 - p10_1 - 
            p11_1 - p02_1 - p12_1, p00_0 + p01_0 - p00_1 - p10_1 - 
            p01_1 - p11_1, p00_0 + p10_0 + p01_0 + p11_0 - p00_1 - 
            p10_1 - p01_1 - p11_1 - p02_1 - p03_1, p01_0 - p10_1 - 
            p01_1 - p11_1, p00_0 - p00_1 - p10_1, p00_0 + p10_0 - 
            p00_1 - p10_1 - p01_1 - p02_1 - p03_1, p00_0 + p10_0 + 
            p12_0 - p00_1 - p10_1 - p01_1 - p02_1 - p12_1 - p03_1, 
        -p01_0 - p11_0 - p02_0 - p03_0 + p11_1, 0, -p01_0 - p11_0 - 
            p02_0 - p12_0 - p03_0 + p11_1 + p12_1, -p02_0 - p12_0 - 
            p03_0 + p12_1, p11_0 - p01_1 - p11_1 - p02_1 - p03_1, 
        p00_0 + p10_0 + p01_0 + 2 * p11_0 - p00_1 - p10_1 - 2 * 
            p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p03_1, p01_0 + 
            p11_0 - p10_1 - p01_1 - p11_1 - p02_1 - p03_1, p11_0 + 
            p12_0 - p01_1 - p11_1 - p02_1 - p12_1 - p03_1, p00_0 + 
            p10_0 + p01_0 + 2 * p11_0 + p02_0 + 2 * p12_0 - p00_1 - 
            p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 
            2 * p03_1, p01_0 + p11_0 + p02_0 + p12_0 - p10_1 - 
            p01_1 - p11_1 - p02_1 - p12_1 - p03_1, -p00_0 - p10_0 + 
            p01_0 + p02_0 + p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - 
            p12_1, -p00_0 - p10_0 + p02_0 + p00_1 - p10_1 - p11_1 - 
            p02_1 - p12_1, -p00_0 - p10_0 - p01_0 - p02_0 - p03_0 + 
            p00_1 + p10_1, -p00_0 - p10_0 + p00_1, -p00_0 - p10_0 + 
            p01_0 + p00_1 - p10_1 - p01_1 - p11_1, -p00_0 - p10_0 - 
            p02_0 - p12_0 - p03_0 + p00_1 + p12_1, -p00_0 - p10_0 - 
            p01_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 + p00_1 + 
            p10_1 + 2 * p12_1, -p00_0 - p10_0 - p01_0 - p02_0 - 
            p12_0 - p03_0 + p00_1 + p10_1 + p12_1, -p10_0 - p11_0 - 
            p02_0 - p12_0 + p02_1, p00_0 - p10_0 - p11_0 - p02_0 - 
            p12_0 - p00_1 - p10_1 + p02_1, p00_0 - p10_0 + p01_0 - 
            p11_0 - p02_0 - p12_0 - p00_1 - p10_1 - p01_1 - p11_1 + 
            p02_1, -p10_0 - p11_0 - p02_0 - p12_0 - p03_0 + p02_1 + 
            p12_1, -p00_0 - p10_0 + p01_0 - p11_0 - p02_0 - p12_0 + 
            p00_1 - p10_1 - p01_1 - p11_1 + p02_1, -p00_0 - p10_0 - 
            p11_0 - p02_0 - p12_0 - p03_0 + p00_1 + p02_1 + p12_1, 
        -p00_0 - p10_0 - p11_0 - p02_0 - p12_0 + p00_1 + p02_1, 
        -p10_0 - p01_0 - p11_0 - p02_0 - p12_0 + p01_1 + p02_1, 
        p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p00_1 - 
            p10_1 + p01_1 + p02_1, -p10_0 - p01_0 - p11_0 - p02_0 - 
            p12_0 - p03_0 + p01_1 + p11_1 + p02_1 + p12_1, -p00_0 - 
            p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p03_0 + p00_1 + 
            p10_1 + p01_1 + p11_1 + p02_1 + p12_1, -p00_0 - p10_0 - 
            p01_0 - p11_0 - p02_0 - p12_0 + p00_1 + p01_1 + p02_1, 
        -p00_0 - p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 
            p12_0 - 2 * p03_0 + p00_1 + p10_1 + p01_1 + 2 * p11_1 + 
            p02_1 + p12_1, -p00_0 - p10_0 - 2 * p01_0 - 2 * p11_0 - 
            2 * p02_0 - 2 * p12_0 - 2 * p03_0 + p00_1 + p10_1 + 
            p01_1 + 2 * p11_1 + p02_1 + 2 * p12_1, -p00_0 - p10_0 - 
            p01_0 - p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 + 
            p00_1 + p10_1 + p01_1 + p11_1 + p02_1 + 2 * p12_1)
    ub <- pmin(1 - p10_0 - p03_0, 2 - p10_0 - p02_0 - p03_0 - 
        p00_1 - p10_1 - p01_1 - p11_1 - p12_1 - p03_1, 2 - p10_0 - 
        p01_0 - p02_0 - p03_0 - p00_1 - p10_1 - p11_1 - p03_1, 
        2 - p10_0 - p01_0 - p03_0 - p00_1 - p10_1 - p11_1 - p02_1 - 
            p03_1, 1 + p00_0 - p10_0 + p11_0 - p11_1, 1 + p00_0 - 
            p10_0 + p01_0 + p11_0 + p12_0 - p11_1 - p12_1, 1 + 
            p00_0 - p10_0 + p01_0 + p12_0 - p12_1, 3 - p00_0 - 
            p10_0 - 2 * p01_0 - p11_0 - p12_0 - p03_0 - p00_1 - 
            p10_1 - p11_1 - 2 * p02_1 - 2 * p03_1, 3 - p00_0 - 
            p10_0 - 2 * p01_0 - p11_0 - p12_0 - 2 * p03_0 - p00_1 - 
            p10_1 - p11_1 - 2 * p02_1 - p03_1, 2 - p00_0 - p10_0 - 
            p01_0 - p11_0 - p12_0 - 2 * p03_0 - p02_1, 2 - p02_0 - 
            p00_1 - p10_1 - p01_1 - p11_1 - p12_1 - 2 * p03_1, 
        2 - p01_0 - p00_1 - p10_1 - p11_1 - p02_1 - 2 * p03_1, 
        2 - p01_0 - p02_0 - p00_1 - p10_1 - p11_1 - 2 * p03_1, 
        2 - p00_0 - p10_0 - p11_0 - p02_0 - 2 * p03_0 - p01_1, 
        3 - p00_0 - p10_0 - p11_0 - 2 * p02_0 - 2 * p03_0 - p00_1 - 
            p10_1 - 2 * p01_1 - p11_1 - p12_1 - p03_1, 3 - p00_0 - 
            p10_0 - p11_0 - 2 * p02_0 - p03_0 - p00_1 - p10_1 - 
            2 * p01_1 - p11_1 - p12_1 - 2 * p03_1, 2 - p00_0 - 
            p10_0 - p11_0 - 2 * p03_0 - p01_1 - p02_1, 1 + p00_0 + 
            p01_0 - p11_0 + p12_0 + p00_1 - p10_1 + p11_1 - p12_1, 
        1 + p00_0 + p11_0 - p12_0 + p00_1 - p10_1 + p01_1 - p11_1 + 
            p12_1, 1 + p00_0 - p10_0 + p11_0 - p12_0 + p00_1 + 
            p01_1 - p11_1 + p12_1, 1 + p00_0 - p10_0 + p01_0 - 
            p11_0 + p12_0 + p00_1 + p11_1 - p12_1, 2 - p10_0 - 
            p01_0 - p12_0 - p03_0 - p10_1 - p11_1 - p02_1 - p03_1, 
        1 - p10_0 - p11_0 - p12_0 - p03_0 + p00_1 + p01_1 + p11_1 + 
            p12_1, 1 - p10_0 - p12_0 - p03_0 + p00_1 + p01_1 + 
            p12_1, 1 + p00_0 + p01_0 + p12_0 - p10_1 - p12_1 - 
            p03_1, 1 + p00_0 + p01_0 + p11_0 + p12_0 - p10_1 - 
            p11_1 - p12_1 - p03_1, 1 + p00_0 + p11_0 - p10_1 - 
            p11_1 - p03_1, 2 - p10_0 - p11_0 - p02_0 - p03_0 - 
            p10_1 - p01_1 - p12_1 - p03_1, 1 - p10_0 - p11_0 - 
            p03_0 + p00_1 + p11_1, 2 - p00_0 - p10_0 - p11_0 - 
            p03_0 - p10_1 - p01_1 - p02_1 - p03_1, 2 - p00_0 - 
            p10_0 - p11_0 - p02_0 - p03_0 - p10_1 - p01_1 - p03_1, 
        1 - p10_1 - p03_1, 2 - p00_0 - p10_0 - p01_0 - p11_0 - 
            p12_0 - p03_0 - p10_1 - p02_1 - p03_1, 1 - p12_0 + 
            p00_1 - p10_1 + p01_1 + p12_1, 1 - p11_0 - p12_0 + 
            p00_1 - p10_1 + p01_1 + p11_1 + p12_1, 1 - p11_0 + 
            p00_1 - p10_1 + p11_1)
    if (any(ub < lb)) {
        warning("Invalid bounds! Data probably does not satisfy the assumptions in the DAG!")
    }
    data.frame(lower = lb, upper = ub)
}
## The inputs of the function are parameters of the form pab_c, which represents the probability P(X = a, Y = b | Z = c) for b = 0, 1, 2, 3.
bounds_noncomp_phi_4<-
function (p00_0 = NULL, p10_0 = NULL, p01_0 = NULL, p11_0 = NULL, 
    p02_0 = NULL, p12_0 = NULL, p03_0 = NULL, p13_0 = NULL, p00_1 = NULL, 
    p10_1 = NULL, p01_1 = NULL, p11_1 = NULL, p02_1 = NULL, p12_1 = NULL, 
    p03_1 = NULL, p13_1 = NULL) 
{
    lb <- pmax(-p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 + 
        p00_1 - p10_1 + p01_1 - p11_1 - p12_1 - p03_1, -p00_0 - 
        2 * p10_0 - 2 * p01_0 - p11_0 + p02_0 + p00_1 - 2 * p10_1 + 
        p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - p03_1, -p00_0 - 
        2 * p10_0 - 2 * p01_0 - p11_0 + p00_1 - p10_1 + p01_1 - 
        p11_1 - p02_1 - p12_1 - p03_1, -p00_0 - 2 * p10_0 - 2 * 
        p01_0 - p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 + p00_1 + 
        p10_1 + p01_1 + p12_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 
        p11_0 - 2 * p02_0 - p12_0 - 2 * p03_0 + p00_1 + p10_1 + 
        p01_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 2 * p02_0 - 
        3 * p12_0 - 3 * p03_0 + p00_1 + p10_1 + p01_1 + 2 * p12_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 2 * p02_0 - 
            2 * p03_0 + p00_1 + p10_1 + p01_1 - p12_1 - p03_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - 3 * p11_0 - 3 * p02_0 - 
            3 * p03_0 + p00_1 + p10_1 + p01_1 + 2 * p11_1 - p12_1 - 
            p03_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 
            2 * p02_0 - 2 * p03_0 + p00_1 + p10_1 + p01_1 + p11_1 - 
            p12_1 - p03_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 
            p02_0 - p03_0 + p00_1 + p01_1 - p12_1 - p03_1, -p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 + p02_0 - p12_0 - p03_0 + 
            p00_1 - 2 * p10_1 + p01_1 - 2 * p11_1 - 2 * p02_1 - 
            p12_1, -2 * p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 
            3 * p02_0 - 4 * p12_0 - 4 * p03_0 + p00_1 + p10_1 + 
            p01_1 + 3 * p12_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 
            p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 + p00_1 + p01_1 + 
            p12_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - p12_0 - 
            p03_0 + p00_1 - p10_1 + p01_1 - p11_1 - p02_1, -p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - p12_0 - p03_0 + 
            p00_1 + p01_1, -2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - 
            2 * p12_0 - 2 * p03_0 + p01_1 + p12_1, -2 * p10_0 - 
            2 * p01_0 - p11_0 - p02_0 - p12_0 - p03_0 + p01_1, 
        p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - p12_0 - p03_0 - 
            p00_1 - p10_1 + p01_1 - p11_1 - p02_1, p00_0 - 2 * 
            p10_0 - 2 * p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - 
            p00_1 - p10_1 + p01_1, p00_0 - 2 * p10_0 - 2 * p01_0 - 
            p11_0 + p02_0 - p12_0 - p03_0 - p00_1 - 2 * p10_1 + 
            p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1, p00_0 - 2 * 
            p10_0 - 2 * p01_0 - p11_0 - p00_1 - p10_1 + p01_1 - 
            p11_1 - p02_1 - p12_1 - p03_1, p00_0 - 2 * p10_0 - 
            2 * p01_0 - p11_0 + p02_0 - p00_1 - 2 * p10_1 + p01_1 - 
            2 * p11_1 - 2 * p02_1 - p12_1 - p03_1, p00_0 - 2 * 
            p10_0 - 2 * p01_0 - p11_0 - p02_0 - p00_1 - p10_1 + 
            p01_1 - p11_1 - p12_1 - p03_1, p00_0 - 2 * p10_0 - 
            2 * p01_0 - p11_0 - p02_0 - p03_0 - p00_1 - p10_1 + 
            p01_1 - p12_1 - p03_1, -2 * p10_0 - 2 * p01_0 - p11_0 - 
            p02_0 - p03_0 + p01_1 - p12_1 - p03_1, -1 + 2 * p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - p00_1 - p10_1 + 
            2 * p01_1 + p02_1, -1 + 2 * p00_0 - 2 * p10_0 - 2 * 
            p01_0 - p11_0 - p00_1 - p10_1 + 2 * p01_1, -1 + 2 * 
            p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 + p02_0 - p00_1 - 
            p10_1 + 2 * p01_1 - p11_1 - p02_1, p00_0 + p11_0 + 
            p02_0 + 2 * p12_0 - p00_1 - 2 * p10_1 - p01_1 - 2 * 
            p11_1 - 2 * p02_1 - 3 * p12_1 - 3 * p03_1, p00_0 + 
            p11_0 + 2 * p12_0 - p00_1 - p10_1 - p01_1 - 2 * p11_1 - 
            2 * p02_1 - 3 * p12_1 - 3 * p03_1, p00_0 + p10_0 + 
            p01_0 + 2 * p11_0 + p02_0 + 3 * p12_0 - 2 * p00_1 - 
            2 * p10_1 - 2 * p01_1 - 3 * p11_1 - 3 * p02_1 - 4 * 
            p12_1 - 4 * p03_1, p00_0 + 2 * p12_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - 2 * p02_1 - 3 * p12_1 - 3 * p03_1, 
        p00_0 - p11_0 - p02_0 + 2 * p12_0 - p03_0 - p00_1 - p10_1 - 
            p01_1 - 2 * p02_1 - 3 * p12_1 - 3 * p03_1, -p10_0 - 
            p01_0 + p12_0 - p10_1 - p11_1 - p02_1 - 2 * p12_1 - 
            2 * p03_1, p00_0 - p10_0 - p01_0 + p12_0 - p00_1 - 
            p10_1 - p11_1 - p02_1 - 2 * p12_1 - 2 * p03_1, p00_0 + 
            p10_0 + p01_0 + p11_0 + p02_0 + 3 * p12_0 - 2 * p00_1 - 
            2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 3 * p02_1 - 4 * 
            p12_1 - 4 * p03_1, p00_0 + p10_0 + p01_0 + 3 * p12_0 - 
            2 * p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 3 * p02_1 - 
            4 * p12_1 - 4 * p03_1, p00_0 + p10_0 + p01_0 + 2 * 
            p11_0 + p02_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 3 * 
            p11_1 - 3 * p02_1 - p12_1 - 3 * p03_1, p11_0 + p02_0 - 
            2 * p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 
            2 * p03_1, p01_0 + p11_0 + p02_0 - 2 * p10_1 - 2 * 
            p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 2 * p03_1, 
        p02_0 - 2 * p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 
            p03_1, p00_0 + p02_0 - p00_1 - 2 * p10_1 - p01_1 - 
            2 * p11_1 - 2 * p02_1 - p12_1 - p03_1, p00_0 - p10_0 - 
            p01_0 + p02_0 - p00_1 - 2 * p10_1 - 2 * p11_1 - 2 * 
            p02_1 - p12_1 - p03_1, p00_0 + p11_0 + p02_0 - p00_1 - 
            2 * p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 
            2 * p03_1, p00_0 - p10_0 + p01_0 - p11_0 + p02_0 - 
            p12_0 - p03_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * 
            p11_1 - 2 * p02_1 - p12_1, p00_0 + p10_0 + p01_0 + 
            p11_0 + p02_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * 
            p11_1 - 2 * p02_1 - p12_1 - 2 * p03_1, p00_0 + p10_0 + 
            p01_0 + p11_0 + p02_0 + p12_0 - p00_1 - 2 * p10_1 - 
            2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * 
            p03_1, p00_0 + p01_0 + p02_0 - p00_1 - 2 * p10_1 - 
            2 * p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - p03_1, 
        p01_0 + p02_0 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * 
            p02_1 - p12_1 - p03_1, p00_0 - p10_0 - p01_0 - p11_0 + 
            p02_0 - p12_0 - p03_0 - p00_1 - 2 * p10_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1, p00_0 + p11_0 + p02_0 + p12_0 - 
            p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - 
            2 * p12_1 - 2 * p03_1, p00_0 - p10_0 + p01_0 - p11_0 - 
            p12_0 - p03_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            p02_1, p00_0 + p10_0 + p01_0 - p12_0 - p03_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1 - 2 * p02_1 - 2 * p03_1, 
        p00_0 + p10_0 + p01_0 + p11_0 - p12_0 - p03_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * 
            p03_1, p00_0 + p01_0 - p12_0 - p03_0 - p00_1 - 2 * 
            p10_1 - 2 * p01_1 - p11_1 - p02_1 - p03_1, p00_0 - 
            p10_0 + p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1, p01_0 - 2 * p10_1 - 
            2 * p01_1 - p11_1 - p02_1 - p12_1 - p03_1, p00_0 + 
            p01_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 - 
            p12_1 - p03_1, p00_0 - p10_0 + p01_0 - p11_0 - p02_0 - 
            p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p12_1 - p03_1, 
        p00_0 + p01_0 + p12_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 
            p11_1 - p02_1 - 2 * p12_1 - 2 * p03_1, p00_0 + p10_0 + 
            p01_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 2 * 
            p02_1 - p12_1 - 2 * p03_1, p00_0 + p10_0 + p01_0 + 
            p12_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 2 * 
            p02_1 - 2 * p12_1 - 2 * p03_1, p01_0 - p12_0 - p03_0 - 
            2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 - p03_1, p00_0 - 
            p10_0 - p11_0 - p02_0 - p12_0 - p03_0 - p00_1 - p10_1 - 
            p01_1, p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - 
            p03_0 - p00_1 - p10_1, p00_0 - p10_0 - p01_0 - p11_0 - 
            p12_0 - p03_0 - p00_1 - p10_1 - p11_1 - p02_1, p00_0 - 
            p10_0 - p11_0 - p12_0 - p03_0 - p00_1 - p10_1 - p01_1 - 
            p11_1 - p02_1, p00_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            p02_1 - p12_1 - p03_1, p00_0 + p11_0 + p12_0 - p00_1 - 
            p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 
            2 * p03_1, p00_0 + p11_0 - p00_1 - p10_1 - p01_1 - 
            2 * p11_1 - 2 * p02_1 - p12_1 - 2 * p03_1, p00_0 - 
            p10_0 - p01_0 - p00_1 - p10_1 - p11_1 - p02_1 - p12_1 - 
            p03_1, p00_0 + p12_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            p02_1 - 2 * p12_1 - 2 * p03_1, p00_0 - p10_0 - p11_0 - 
            p02_0 - p00_1 - p10_1 - p01_1 - p11_1 - p12_1 - p03_1, 
        p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - p00_1 - p10_1 - 
            p11_1 - p12_1 - p03_1, p00_0 - p11_0 - p02_0 - p12_0 - 
            p03_0 - p00_1 - p10_1 - p01_1 - p02_1 - p03_1, p00_0 + 
            p10_0 - p11_0 - p02_0 - p12_0 - p03_0 - p00_1 - 2 * 
            p10_1 - 2 * p01_1 - 2 * p02_1 - 2 * p03_1, p00_0 - 
            p10_0 - p01_0 - p12_0 - p03_0 - p00_1 - p10_1 - p11_1 - 
            p02_1 - p03_1, p00_0 + p11_0 - p12_0 - p03_0 - p00_1 - 
            p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p03_1, 
        p00_0 - p12_0 - p03_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            p02_1 - p03_1, p00_0 - p11_0 - p02_0 - p03_0 - p00_1 - 
            p10_1 - p01_1 - p02_1 - p12_1 - p03_1, p00_0 - p11_0 - 
            p02_0 + p12_0 - p03_0 - p00_1 - p10_1 - p01_1 - p02_1 - 
            2 * p12_1 - 2 * p03_1, p00_0 - p10_0 - p11_0 - p02_0 - 
            p03_0 - p00_1 - p10_1 - p01_1 - p12_1 - p03_1, p00_0 - 
            p10_0 - p01_0 - p11_0 - p02_0 - p03_0 - p00_1 - p10_1 - 
            p12_1 - p03_1, p00_0 + p10_0 - p11_0 - p02_0 + p12_0 - 
            p03_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p02_1 - 
            2 * p12_1 - 2 * p03_1, -p10_0 - p01_0 - 2 * p11_0 - 
            2 * p02_0 - p12_0 - 2 * p03_0 + p11_1, -p10_1 - p01_1 - 
            p11_1 - p02_1 - p12_1 - p03_1, -p10_0 - p01_0 - p11_0 - 
            p02_0 - p12_0 - p03_0, -p10_0 - p01_0 - p11_0 - p02_0 - 
            2 * p12_0 - 2 * p03_0 + p12_1, -p10_0 - p01_0 - 2 * 
            p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 + p11_1 + 
            p12_1, -p10_0 - p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - 
            p10_1 - p01_1 + p12_1, p00_0 + 2 * p11_0 - p12_0 - 
            p03_0 - p00_1 - p10_1 - 2 * p01_1 - 3 * p11_1 - 3 * 
            p02_1 - 3 * p03_1, p00_0 + 2 * p11_0 - p00_1 - p10_1 - 
            2 * p01_1 - 3 * p11_1 - 3 * p02_1 - p12_1 - 3 * p03_1, 
        p11_0 - p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 
            2 * p03_1, p00_0 + p10_0 + p01_0 + 2 * p11_0 - p12_0 - 
            p03_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 3 * p11_1 - 
            3 * p02_1 - 3 * p03_1, p11_0 + p12_0 - p10_1 - p01_1 - 
            2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1, p00_0 + 
            2 * p11_0 + 2 * p12_0 - p00_1 - p10_1 - 2 * p01_1 - 
            3 * p11_1 - 3 * p02_1 - 3 * p12_1 - 3 * p03_1, p12_0 - 
            p10_1 - p01_1 - p11_1 - p02_1 - 2 * p12_1 - 2 * p03_1, 
        p00_0 + p10_0 - p11_0 - p02_0 + 2 * p12_0 - p03_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - 2 * p02_1 - 3 * p12_1 - 3 * 
            p03_1, p00_0 + p10_0 + p01_0 + 2 * p12_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1 - 2 * p02_1 - 3 * p12_1 - 
            3 * p03_1, p01_0 + p12_0 - 2 * p10_1 - 2 * p01_1 - 
            p11_1 - p02_1 - 2 * p12_1 - 2 * p03_1, p11_0 + p02_0 + 
            p12_0 - 2 * p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - 
            2 * p12_1 - 2 * p03_1, p00_0 + p10_0 + p01_0 + p11_0 + 
            p02_0 + 2 * p12_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 
            2 * p11_1 - 2 * p02_1 - 3 * p12_1 - 3 * p03_1, p01_0 + 
            p11_0 + p02_0 + p12_0 - 2 * p10_1 - 2 * p01_1 - 2 * 
            p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1, p00_0 + 
            p10_0 + p01_0 + 2 * p11_0 + p02_0 + 2 * p12_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - 3 * p11_1 - 3 * p02_1 - 3 * 
            p12_1 - 3 * p03_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 
            2 * p02_0 - 2 * p12_0 - 2 * p03_0 + p00_1 + p10_1 - 
            p11_1 - p02_1 + p12_1 - p03_1, -p00_0 - p10_0 - p12_0 - 
            p03_0 + p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p03_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p02_0 - 3 * p12_0 - 
            3 * p03_0 + p00_1 + p10_1 - p11_1 - p02_1 + 2 * p12_1 - 
            p03_1, -p00_0 - p10_0 - p01_0 - 2 * p02_0 - 3 * p12_0 - 
            3 * p03_0 + p00_1 - p11_1 - p02_1 + 2 * p12_1 - p03_1, 
        -p00_0 - p10_0 - p01_0 - p02_0 - p12_0 - p03_0 + p00_1 - 
            p11_1 - p02_1 - p03_1, -p00_0 - p10_0 - p01_0 - p02_0 - 
            2 * p12_0 - 2 * p03_0 + p00_1 - p11_1 - p02_1 + p12_1 - 
            p03_1, -p00_0 - p10_0 - p01_0 - p12_0 - p03_0 + p00_1 - 
            p10_1 - p11_1 - p02_1 - p03_1, -p00_0 - p10_0 - p01_0 - 
            p02_0 - p03_0 + p00_1 - p11_1 - p02_1 - p12_1 - p03_1, 
        -1 - p00_0 - p10_0 + 2 * p01_0 + p02_0 + 2 * p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1 - p02_1, -1 - p00_0 - 
            p10_0 + 2 * p01_0 + 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 
            p11_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p02_0 - 
            2 * p03_0 + p00_1 + p10_1 - p11_1 - p02_1 - p12_1 - 
            p03_1, -p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - p03_0 + 
            p00_1 - p12_1 - p03_1, -p00_0 - p10_0 - p01_0 - 2 * 
            p11_0 - 2 * p02_0 - 2 * p03_0 + p00_1 + p11_1 - p12_1 - 
            p03_1, -p00_0 - p10_0 - p11_0 - p02_0 - p03_0 + p00_1 - 
            p10_1 - p01_1 - p12_1 - p03_1, -p00_0 - p10_0 - 2 * 
            p01_0 - 3 * p11_0 - 3 * p02_0 - 3 * p03_0 + p00_1 + 
            2 * p11_1 - p12_1 - p03_1, -1 - p00_0 - p10_0 + 2 * 
            p01_0 - p11_0 - p02_0 + 2 * p00_1 - 2 * p10_1 - 2 * 
            p01_1 - p11_1 + p02_1, -p00_0 - p10_0 - p01_0 + p02_0 + 
            p00_1 - 2 * p10_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 
            p03_1, -p00_0 - p10_0 + p01_0 + p02_0 + p00_1 - 2 * 
            p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 
            p03_1, -p00_0 - p10_0 + p01_0 - p11_0 - p02_0 + p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1 - p12_1 - p03_1, -p00_0 - 
            p10_0 - p01_0 - p11_0 - p02_0 + p00_1 - p10_1 - p11_1 - 
            p12_1 - p03_1, -p00_0 - p10_0 - p11_0 - p02_0 + p00_1 - 
            p10_1 - p01_1 - p11_1 - p12_1 - p03_1, -p00_0 - p10_0 + 
            p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - p03_1, 
        -p00_0 - p10_0 + p01_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - 
            p11_1 - p02_1 - p12_1 - p03_1, -p00_0 - p10_0 - p01_0 + 
            p00_1 - p10_1 - p11_1 - p02_1 - p12_1 - p03_1, -p00_0 - 
            p10_0 + p01_0 - p12_0 - p03_0 + p00_1 - 2 * p10_1 - 
            2 * p01_1 - p11_1 - p02_1 - p03_1, -p00_0 - p10_0 - 
            p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 + p00_1 - p10_1 - 
            p01_1 + p12_1, -p00_0 - p10_0 - p01_0 - p11_0 - 2 * 
            p02_0 - 3 * p12_0 - 3 * p03_0 + p00_1 + 2 * p12_1, 
        -p00_0 - p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - 3 * 
            p12_0 - 3 * p03_0 + p00_1 + p11_1 + 2 * p12_1, -p00_0 - 
            p10_0 - 2 * p01_0 - 3 * p11_0 - 3 * p02_0 - 3 * p12_0 - 
            3 * p03_0 + p00_1 + 2 * p11_1 + 2 * p12_1, -p00_0 - 
            p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p03_0 + p00_1, 
        -p00_0 - p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            2 * p03_0 + p00_1 + p11_1, -p00_0 - p10_0 - p01_0 - 
            2 * p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 + p00_1 + 
            p11_1 + p12_1, -p00_0 - p10_0 - p11_0 - p02_0 - p12_0 - 
            p03_0 + p00_1 - p10_1 - p01_1, -p00_0 - p10_0 - p01_0 - 
            p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 + p00_1 + p12_1, 
        -p00_0 - p10_0 - p11_0 - p12_0 - p03_0 + p00_1 - p10_1 - 
            p01_1 - p11_1 - p02_1, -p00_0 - p10_0 - p01_0 - p11_0 - 
            p12_0 - p03_0 + p00_1 - p10_1 - p11_1 - p02_1, -p00_0 - 
            p10_0 - 2 * p01_0 - 3 * p11_0 - 3 * p02_0 - p12_0 - 
            3 * p03_0 + p00_1 + 2 * p11_1, -p00_0 - p10_0 + p01_0 - 
            p11_0 - p02_0 - p12_0 - p03_0 + p00_1 - 2 * p10_1 - 
            2 * p01_1 - p11_1, -p00_0 - p10_0 + p01_0 - p11_0 - 
            p12_0 - p03_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            p02_1, -p00_0 - p10_0 - p01_0 - p11_0 + p02_0 - p12_0 - 
            p03_0 + p00_1 - 2 * p10_1 - 2 * p11_1 - 2 * p02_1 - 
            p12_1, -p00_0 - p10_0 + p01_0 - p11_0 + p02_0 - p12_0 - 
            p03_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1, p00_0 - 2 * p10_0 - 2 * p11_0 - 
            2 * p02_0 - p12_0 - p00_1 - p10_1 - p01_1 - p11_1 + 
            p02_1 - p12_1 - p03_1, p00_0 - 2 * p10_0 + p01_0 - 
            2 * p11_0 - 2 * p02_0 - p12_0 - p00_1 - 2 * p10_1 - 
            2 * p01_1 - p11_1 + p02_1 - p12_1 - p03_1, -2 * p10_0 - 
            p01_0 - 2 * p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 + 
            p11_1 + p02_1 + p12_1, -p00_0 - 2 * p10_0 - p01_0 - 
            2 * p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 + p00_1 + 
            p11_1 + p02_1 + p12_1, -p00_0 - 2 * p10_0 + p01_0 - 
            2 * p11_0 - 2 * p02_0 - p12_0 + p00_1 - 2 * p10_1 - 
            2 * p01_1 - p11_1 + p02_1 - p12_1 - p03_1, -p00_0 - 
            2 * p10_0 - 2 * p11_0 - 2 * p02_0 - p12_0 + p00_1 - 
            p10_1 - p01_1 - p11_1 + p02_1 - p12_1 - p03_1, -p00_0 - 
            2 * p10_0 + p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            p03_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 + p02_1, 
        -p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - 
            3 * p12_0 - 3 * p03_0 + p00_1 + p11_1 + p02_1 + 2 * 
            p12_1, -p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - 2 * 
            p02_0 - p12_0 - 2 * p03_0 + p00_1 + p11_1 + p02_1, 
        -p00_0 - 2 * p10_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            p03_0 + p00_1 - p10_1 - p01_1 + p02_1, -p00_0 - 2 * 
            p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - p03_0 + 
            p00_1 + p02_1, -2 * p10_0 - p01_0 - 2 * p11_0 - 2 * 
            p02_0 - p12_0 - p03_0 + p02_1, -2 * p10_0 - p01_0 - 
            2 * p11_0 - 2 * p02_0 - p12_0 - 2 * p03_0 + p11_1 + 
            p02_1, p00_0 - 2 * p10_0 - 2 * p11_0 - 2 * p02_0 - 
            p12_0 - p03_0 - p00_1 - p10_1 - p01_1 + p02_1, p00_0 - 
            2 * p10_0 + p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            p03_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 + p02_1, 
        p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 
            p12_0 - p00_1 - p10_1 + p01_1 - p11_1 + p02_1 - p12_1 - 
            p03_1, -2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 
            2 * p12_0 - 2 * p03_0 + p01_1 + p11_1 + p02_1 + p12_1, 
        -2 * p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 3 * 
            p02_0 - 4 * p12_0 - 4 * p03_0 + p00_1 + p10_1 + p01_1 + 
            p11_1 + p02_1 + 3 * p12_1, -2 * p00_0 - 2 * p10_0 - 
            2 * p01_0 - 3 * p11_0 - 3 * p02_0 - 4 * p12_0 - 4 * 
            p03_0 + p00_1 + p10_1 + p01_1 + 2 * p11_1 + p02_1 + 
            3 * p12_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 
            2 * p02_0 - p12_0 + p00_1 - p10_1 + p01_1 - p11_1 + 
            p02_1 - p12_1 - p03_1, p00_0 - 2 * p10_0 - 2 * p01_0 - 
            2 * p11_0 - 2 * p02_0 - p12_0 - p03_0 - p00_1 - p10_1 + 
            p01_1 + p02_1, -2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 
            2 * p02_0 - p12_0 - 2 * p03_0 + p01_1 + p11_1 + p02_1, 
        -2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            p03_0 + p01_1 + p02_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 
            2 * p11_0 - 2 * p02_0 - p12_0 - p03_0 + p00_1 + p01_1 + 
            p02_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 
            2 * p02_0 - 2 * p12_0 - 2 * p03_0 + p00_1 + p10_1 + 
            p01_1 + p11_1 + p02_1 + p12_1, -p00_0 - 2 * p10_0 - 
            2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 3 * p12_0 - 3 * 
            p03_0 + p00_1 + p10_1 + p01_1 + p11_1 + p02_1 + 2 * 
            p12_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 3 * p11_0 - 
            3 * p02_0 - 3 * p12_0 - 3 * p03_0 + p00_1 + p10_1 + 
            p01_1 + 2 * p11_1 + p02_1 + 2 * p12_1, -p00_0 - 2 * 
            p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            2 * p03_0 + p00_1 + p10_1 + p01_1 + p11_1 + p02_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - 3 * p11_0 - 3 * p02_0 - 
            p12_0 - 3 * p03_0 + p00_1 + p10_1 + p01_1 + 2 * p11_1 + 
            p02_1)
    ub <- pmin(4 - 2 * p00_0 - 2 * p10_0 - 3 * p01_0 - 2 * p11_0 - 
        p12_0 - p03_0 - p00_1 - 2 * p10_1 - p11_1 - 3 * p02_1 - 
        3 * p03_1, 3 - 2 * p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - 
        p12_0 - p03_0 - p10_1 - p01_1 - 2 * p02_1 - 2 * p03_1, 
        3 - 2 * p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - p12_0 - 
            p03_0 - p10_1 - 2 * p02_1 - 2 * p03_1, 1 - 2 * p10_0 - 
            p12_0 - p03_0 + p00_1 + p10_1 + p01_1 + p12_1, 1 - 
            2 * p10_0 - p11_0 - p12_0 - p03_0 + p00_1 + p10_1 + 
            p01_1 + p11_1 + p12_1, 1 + p00_0 - 2 * p10_0 + p11_0 - 
            p12_0 - p03_0 + p00_1 + p10_1 + p01_1 - p11_1 + p12_1, 
        4 - p00_0 - 2 * p10_0 - 3 * p01_0 - p11_0 - p12_0 - p03_0 - 
            2 * p00_1 - 2 * p10_1 - p11_1 - 3 * p02_1 - 3 * p03_1, 
        1 - 2 * p10_0 - 2 * p11_0 - p12_0 - p03_0 + 2 * p00_1 + 
            p10_1 + p01_1 + 2 * p11_1 + p12_1, 1 + p00_0 - 2 * 
            p10_0 + p01_0 - 2 * p11_0 + p12_0 - p03_0 + 2 * p00_1 + 
            p10_1 + p01_1 + 2 * p11_1 - p12_1, 1 - 2 * p10_0 - 
            2 * p11_0 - p03_0 + 2 * p00_1 + p10_1 + p01_1 + 2 * 
            p11_1, 2 - p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - 
            p12_0 - p03_0 + p00_1 + p11_1 - p02_1 - p03_1, 1 + 
            2 * p00_0 - 2 * p10_0 + p01_0 + 2 * p11_0 - p12_0 + 
            p00_1 + p10_1 + p01_1 - 2 * p11_1 + p12_1, 2 - 2 * 
            p10_0 - p01_0 - p12_0 - p03_0 - p11_1 - p02_1 - p03_1, 
        3 - p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - p12_0 - p03_0 - 
            p00_1 - p10_1 - p11_1 - 2 * p02_1 - 2 * p03_1, 2 - 
            p00_0 - 2 * p10_0 - p01_0 - p11_0 - p12_0 - p03_0 - 
            p02_1 - p03_1, 2 - 2 * p10_0 - p01_0 - p12_0 - 2 * 
            p03_0 - p11_1 - p02_1, 2 - p00_0 - 2 * p10_0 - p01_0 - 
            p11_0 - p12_0 - 2 * p03_0 - p02_1, 3 - p00_0 - 2 * 
            p10_0 - 2 * p01_0 - p11_0 - p12_0 - 3 * p03_0 - p00_1 - 
            p10_1 - p11_1 - 2 * p02_1, 3 - p00_0 - 2 * p10_0 - 
            p01_0 - p11_0 - p12_0 - 3 * p03_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - 2 * p02_1 - p12_1, 3 - 2 * p00_0 - 
            2 * p10_0 - 2 * p01_0 - 2 * p11_0 - p12_0 - 3 * p03_0 - 
            p10_1 - 2 * p02_1, 3 - 2 * p00_0 - 2 * p10_0 - p01_0 - 
            2 * p11_0 - p12_0 - 3 * p03_0 - p10_1 - p01_1 - 2 * 
            p02_1, 3 - p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - 
            p12_0 - 3 * p03_0 - p10_1 - p01_1 - 2 * p02_1 - p12_1, 
        4 - p00_0 - 2 * p10_0 - 3 * p01_0 - p11_0 - p12_0 - 3 * 
            p03_0 - 2 * p00_1 - 2 * p10_1 - p11_1 - 3 * p02_1 - 
            p03_1, 4 - 2 * p00_0 - 2 * p10_0 - 3 * p01_0 - 2 * 
            p11_0 - p12_0 - 3 * p03_0 - p00_1 - 2 * p10_1 - p11_1 - 
            3 * p02_1 - p03_1, 2 - p00_0 - 2 * p10_0 - p01_0 - 
            2 * p11_0 - p12_0 - 2 * p03_0 + p00_1 + p11_1 - p02_1, 
        4 - 2 * p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - p12_0 - 
            4 * p03_0 - p00_1 - p10_1 - 2 * p01_1 - p11_1 - 3 * 
            p02_1 - p12_1, 4 - 2 * p00_0 - 2 * p10_0 - 2 * p01_0 - 
            2 * p11_0 - p12_0 - 4 * p03_0 - p00_1 - p10_1 - p01_1 - 
            p11_1 - 3 * p02_1 - p12_1, 4 - 2 * p00_0 - 2 * p10_0 - 
            3 * p01_0 - 2 * p11_0 - p12_0 - 4 * p03_0 - p00_1 - 
            p10_1 - p11_1 - 3 * p02_1, 1 + p00_0 + p10_0 - p11_0 - 
            p12_0 + p00_1 - 2 * p10_1 + p01_1 + p11_1 + p12_1 - 
            p03_1, 1 + p00_0 + p10_0 - p11_0 + p00_1 - 2 * p10_1 + 
            p11_1 - p03_1, 2 - p01_0 - p11_0 - p02_0 - p12_0 - 
            2 * p10_1 - 2 * p03_1, 2 - p01_0 - p12_0 - 2 * p10_1 - 
            p11_1 - p02_1 - 2 * p03_1, 2 - p01_0 - p00_1 - 2 * 
            p10_1 - p11_1 - p02_1 - 2 * p03_1, 2 - p01_0 - p03_0 - 
            p00_1 - 2 * p10_1 - p11_1 - p02_1 - p03_1, 3 - p00_0 - 
            p10_0 - 2 * p01_0 - p11_0 - p12_0 - 2 * p03_0 - p00_1 - 
            2 * p10_1 - p11_1 - 2 * p02_1 - p03_1, 2 - p01_0 - 
            p12_0 - p03_0 - 2 * p10_1 - p11_1 - p02_1 - p03_1, 
        3 - p10_0 - 2 * p01_0 - 2 * p02_0 - 2 * p03_0 - 2 * p00_1 - 
            2 * p10_1 - p11_1 - p03_1, 1 + p00_0 + p10_0 + p11_0 - 
            2 * p10_1 - p11_1 - p03_1, 1 + p00_0 + p10_0 - 2 * 
            p10_1 - p03_1, 2 - p01_0 - p02_0 - p03_0 - p00_1 - 
            2 * p10_1 - p11_1 - p03_1, 2 - p01_0 - p02_0 - p00_1 - 
            2 * p10_1 - p11_1 - 2 * p03_1, 2 - p01_0 - p02_0 - 
            p12_0 - 2 * p10_1 - p11_1 - 2 * p03_1, 1 + p00_0 + 
            p10_0 + p11_0 - p12_0 + p00_1 - 2 * p10_1 + p01_1 - 
            p11_1 + p12_1 - p03_1, 1 + p00_0 + p10_0 - 2 * p11_0 + 
            2 * p00_1 - 2 * p10_1 + p01_1 + 2 * p11_1, 2 - p01_0 - 
            2 * p11_0 - p12_0 - p03_0 + p00_1 - 2 * p10_1 + p11_1 - 
            p02_1 - p03_1, 1 + p00_0 + p10_0 - 2 * p11_0 - p12_0 + 
            2 * p00_1 - 2 * p10_1 + p01_1 + 2 * p11_1 + p12_1, 
        2 - p01_0 - p11_0 - p12_0 - 2 * p10_1 - p02_1 - 2 * p03_1, 
        3 - p10_0 - 2 * p01_0 - 2 * p03_0 - 2 * p00_1 - 2 * p10_1 - 
            p11_1 - 2 * p02_1 - p03_1, 2 - p01_0 - p11_0 - p12_0 - 
            p03_0 - 2 * p10_1 - p02_1 - p03_1, 1 - 2 * p11_0 - 
            p12_0 - p03_0 + 2 * p00_1 - p10_1 + p01_1 + 2 * p11_1 + 
            p12_1, 1 - 2 * p11_0 - p03_0 + 2 * p00_1 - p10_1 + 
            p01_1 + 2 * p11_1, 1 + p00_0 + p01_0 - 2 * p11_0 + 
            p12_0 - p03_0 + 2 * p00_1 - p10_1 + p01_1 + 2 * p11_1 - 
            p12_1, 2 - p00_0 - p10_0 - p01_0 - 2 * p11_0 - p12_0 - 
            p03_0 + p00_1 - p10_1 + p11_1 - p02_1 - p03_1, 2 - 
            p00_0 - p10_0 - p01_0 - 2 * p11_0 - p12_0 - 2 * p03_0 + 
            p00_1 - p10_1 + p11_1 - p02_1, 1 + p00_0 + p10_0 + 
            p01_0 - 2 * p11_0 + p12_0 + 2 * p00_1 - 2 * p10_1 + 
            p01_1 + 2 * p11_1 - p12_1, 3 - p10_0 - p01_0 - 2 * 
            p02_0 - 2 * p03_0 - 2 * p00_1 - 2 * p10_1 - p01_1 - 
            2 * p11_1 - p12_1 - p03_1, 1 + 2 * p00_0 + p10_0 + 
            p01_0 + 2 * p11_0 + p12_0 - 2 * p10_1 - 2 * p11_1 - 
            p12_1 - p03_1, 1 + 2 * p00_0 + p10_0 + p01_0 + 2 * 
            p11_0 - 2 * p10_1 - 2 * p11_1 - p03_1, 2 + p00_0 + 
            p11_0 - p02_0 - p03_0 - p00_1 - 2 * p10_1 - p01_1 - 
            2 * p11_1 - p12_1 - p03_1, 1 + 2 * p00_0 + p10_0 + 
            p01_0 + 2 * p11_0 - p12_0 + p00_1 - 2 * p10_1 + p01_1 - 
            2 * p11_1 + p12_1 - p03_1, 3 - p10_0 - 2 * p02_0 - 
            2 * p03_0 - 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * 
            p11_1 - p12_1 - p03_1, 2 - p02_0 - p00_1 - 2 * p10_1 - 
            p01_1 - p11_1 - p12_1 - 2 * p03_1, 2 - p02_0 - p03_0 - 
            p00_1 - 2 * p10_1 - p01_1 - p11_1 - p12_1 - p03_1, 
        3 - p00_0 - p10_0 - p11_0 - 2 * p02_0 - 2 * p03_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1 - p12_1 - p03_1, 2 - 
            p11_0 - p02_0 - p03_0 - 2 * p10_1 - p01_1 - p12_1 - 
            p03_1, 1 + p00_0 + p10_0 + p01_0 + p12_0 - 2 * p10_1 - 
            p12_1 - p03_1, 1 + p00_0 + p10_0 + p01_0 + p11_0 + 
            p12_0 - 2 * p10_1 - p11_1 - p12_1 - p03_1, 2 + p00_0 + 
            p11_0 - p02_0 - p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - 
            p12_1 - 2 * p03_1, 2 - p10_0 - p02_0 - 2 * p03_0 - 
            p00_1 - p10_1 - p01_1 - p11_1 - p12_1, 2 - p10_0 - 
            2 * p03_0 - p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - 
            p12_1, 2 - p10_0 - p01_0 - p02_0 - 2 * p03_0 - p00_1 - 
            p10_1 - p11_1, 2 - p10_0 - p01_0 - 2 * p03_0 - p00_1 - 
            p10_1 - p11_1 - p02_1, 1 - p03_0 - p10_1, 1 - p12_0 - 
            p03_0 + p00_1 - p10_1 + p01_1 + p12_1, 1 - p11_0 - 
            p12_0 - p03_0 + p00_1 - p10_1 + p01_1 + p11_1 + p12_1, 
        2 - p00_0 - p10_0 - p01_0 - p11_0 - p12_0 - 2 * p03_0 - 
            p10_1 - p02_1, 1 - p11_0 - p03_0 + p00_1 - p10_1 + 
            p11_1, 2 - p00_0 - p10_0 - p11_0 - 2 * p03_0 - p10_1 - 
            p01_1 - p02_1, 2 - p00_0 - p10_0 - p11_0 - p02_0 - 
            2 * p03_0 - p10_1 - p01_1, 1 + p00_0 + p01_0 + p11_0 + 
            p12_0 - p03_0 - p10_1 - p11_1 - p12_1, 1 + 2 * p00_0 + 
            p10_0 + 2 * p01_0 + 2 * p11_0 + p02_0 + 2 * p12_0 - 
            2 * p10_1 - 2 * p11_1 - 2 * p12_1 - p03_1, 2 - p10_0 - 
            p01_0 - p12_0 - 2 * p03_0 - p10_1 - p11_1 - p02_1, 
        1 + p00_0 + p11_0 - p12_0 - p03_0 + p00_1 - p10_1 + p01_1 - 
            p11_1 + p12_1, 1 + p00_0 + p11_0 - p03_0 - p10_1 - 
            p11_1, 1 + p00_0 + p01_0 + p12_0 - p03_0 - p10_1 - 
            p12_1, 1 + p00_0 + p01_0 - p11_0 + p12_0 - p03_0 + 
            p00_1 - p10_1 + p11_1 - p12_1, 2 - p10_0 - p11_0 - 
            p02_0 - 2 * p03_0 - p10_1 - p01_1 - p12_1, 2 - p10_0 - 
            p11_0 - 2 * p03_0 - p10_1 - p01_1 - p02_1 - p12_1, 
        1 + 2 * p00_0 + p10_0 + 2 * p01_0 + p02_0 + 2 * p12_0 - 
            2 * p10_1 - 2 * p12_1 - p03_1, 1 + p00_0 - p10_0 + 
            p01_0 + p12_0 - p03_0 - p12_1, 1 - p10_1 - p03_1, 
        1 - p10_0 - p03_0, 1 + p00_0 - p10_0 + p11_0 - p03_0 - 
            p11_1, 1 + p00_0 - p10_0 + p01_0 + p11_0 + p12_0 - 
            p03_0 - p11_1 - p12_1, 1 + p00_0 + p11_0 - 2 * p12_0 - 
            p03_0 + 2 * p00_1 - p10_1 + 2 * p01_1 - p11_1 + p02_1 + 
            2 * p12_1, 1 - 2 * p12_0 - p03_0 + 2 * p00_1 - p10_1 + 
            2 * p01_1 + p02_1 + 2 * p12_1, 1 - p12_0 + p00_1 - 
            p10_1 + p01_1 + p12_1 - p03_1, 2 + p00_0 - p10_0 + 
            p11_0 - p02_0 - p03_0 - p00_1 - p10_1 - p01_1 - 2 * 
            p11_1 - p12_1 - p03_1, 1 - p11_0 - p12_0 + p00_1 - 
            p10_1 + p01_1 + p11_1 + p12_1 - p03_1, 1 - 2 * p11_0 - 
            2 * p12_0 - p03_0 + 2 * p00_1 - p10_1 + 2 * p01_1 + 
            2 * p11_1 + p02_1 + 2 * p12_1, 1 - p11_0 + p00_1 - 
            p10_1 + p11_1 - p03_1, 1 + 2 * p00_0 + p10_0 + 2 * 
            p01_0 - p11_0 + p02_0 + 2 * p12_0 + p00_1 - 2 * p10_1 + 
            p11_1 - 2 * p12_1 - p03_1, 1 + p00_0 + p10_0 + p01_0 - 
            p11_0 + p12_0 + p00_1 - 2 * p10_1 + p11_1 - p12_1 - 
            p03_1, 2 - p11_0 - p02_0 - 2 * p10_1 - p01_1 - p12_1 - 
            2 * p03_1, 1 - 2 * p10_0 - 2 * p12_0 - p03_0 + 2 * 
            p00_1 + p10_1 + 2 * p01_1 + p02_1 + 2 * p12_1, 2 - 
            p10_0 - p01_0 - p02_0 - p12_0 - p10_1 - p11_1 - 2 * 
            p03_1, 1 + p00_0 - 2 * p10_0 + p11_0 - 2 * p12_0 - 
            p03_0 + 2 * p00_1 + p10_1 + 2 * p01_1 - p11_1 + p02_1 + 
            2 * p12_1, 1 - p10_0 - p12_0 + p00_1 + p01_1 + p12_1 - 
            p03_1, 1 + p00_0 - p10_0 + p11_0 - p12_0 + p00_1 + 
            p01_1 - p11_1 + p12_1 - p03_1, 2 - p10_0 - p01_0 - 
            p12_0 - p10_1 - p11_1 - p02_1 - 2 * p03_1, 1 + 2 * 
            p00_0 - p10_0 + p01_0 + 2 * p11_0 - p12_0 + p00_1 + 
            p01_1 - 2 * p11_1 + p12_1 - p03_1, 1 - p10_0 - p11_0 - 
            p12_0 + p00_1 + p01_1 + p11_1 + p12_1 - p03_1, 1 - 
            2 * p10_0 - 2 * p11_0 - 2 * p12_0 - p03_0 + 2 * p00_1 + 
            p10_1 + 2 * p01_1 + 2 * p11_1 + p02_1 + 2 * p12_1, 
        2 - p10_0 - p11_0 - p02_0 - p10_1 - p01_1 - p12_1 - 2 * 
            p03_1, 1 + p00_0 - p10_0 + p01_0 - p11_0 + p12_0 + 
            p00_1 + p11_1 - p12_1 - p03_1, 1 - p10_0 - p11_0 + 
            p00_1 + p11_1 - p03_1, 1 + 2 * p00_0 - p10_0 + 2 * 
            p01_0 - p11_0 + p02_0 + 2 * p12_0 + p00_1 + p11_1 - 
            2 * p12_1 - p03_1, 4 - p00_0 - p10_0 - p11_0 - 3 * 
            p02_0 - 2 * p00_1 - 2 * p10_1 - 3 * p01_1 - 2 * p11_1 - 
            p12_1 - 4 * p03_1, 4 - p00_0 - p10_0 - p01_0 - p11_0 - 
            3 * p02_0 - p12_0 - 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 
            2 * p11_1 - p12_1 - 4 * p03_1, 4 - p00_0 - p10_0 - 
            2 * p01_0 - p11_0 - 3 * p02_0 - p12_0 - 2 * p00_1 - 
            2 * p10_1 - p01_1 - 2 * p11_1 - p12_1 - 4 * p03_1, 
        3 - p00_0 - p10_0 - p01_0 - p11_0 - 2 * p02_0 - p12_0 - 
            p00_1 - 2 * p10_1 - p01_1 - p11_1 - p12_1 - 3 * p03_1, 
        3 - p00_0 - p10_0 - p11_0 - 2 * p02_0 - p00_1 - 2 * p10_1 - 
            2 * p01_1 - p11_1 - p12_1 - 3 * p03_1, 2 - p00_0 - 
            p10_0 - p11_0 - p02_0 - p10_1 - p01_1 - 2 * p03_1, 
        2 - p00_0 - p10_0 - p11_0 - p10_1 - p01_1 - p02_1 - 2 * 
            p03_1, 2 - p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - 
            p12_0 - p10_1 - 2 * p03_1, 2 - p00_0 - p10_0 - p01_0 - 
            p11_0 - p12_0 - p10_1 - p02_1 - 2 * p03_1, 2 + p00_0 - 
            p10_0 + p11_0 - p02_0 - p00_1 - p10_1 - p01_1 - 2 * 
            p11_1 - p12_1 - 2 * p03_1, 1 + 2 * p00_0 - p10_0 + 
            p01_0 + 2 * p11_0 - 2 * p11_1 - p03_1, 1 + 2 * p00_0 - 
            p10_0 + p01_0 + 2 * p11_0 + p12_0 - 2 * p11_1 - p12_1 - 
            p03_1, 1 + 2 * p00_0 - p10_0 + 2 * p01_0 + 2 * p11_0 + 
            p02_0 + 2 * p12_0 - 2 * p11_1 - 2 * p12_1 - p03_1, 
        1 - p10_0 - p03_1, 1 + p00_0 - p10_0 + p01_0 + p11_0 + 
            p12_0 - p11_1 - p12_1 - p03_1, 1 + p00_0 - p10_0 + 
            p01_0 + p12_0 - p12_1 - p03_1, 2 - p10_0 - p02_0 - 
            p00_1 - p10_1 - p01_1 - p11_1 - p12_1 - 2 * p03_1, 
        1 + p00_0 - p10_0 + p11_0 - p11_1 - p03_1, 2 - p10_0 - 
            p01_0 - p00_1 - p10_1 - p11_1 - p02_1 - 2 * p03_1, 
        2 - p10_0 - p01_0 - p02_0 - p00_1 - p10_1 - p11_1 - 2 * 
            p03_1, 1 + 2 * p00_0 - p10_0 + 2 * p01_0 + p02_0 + 
            2 * p12_0 - 2 * p12_1 - p03_1, 3 - p10_0 - p01_0 - 
            2 * p02_0 - p12_0 - p00_1 - 2 * p10_1 - p01_1 - 2 * 
            p11_1 - p12_1 - 3 * p03_1, 3 - p10_0 - 2 * p02_0 - 
            2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - p12_1 - 
            3 * p03_1, 3 - p10_0 - p01_0 - 2 * p02_0 - 2 * p00_1 - 
            2 * p10_1 - p01_1 - 2 * p11_1 - p12_1 - 3 * p03_1, 
        3 - p10_0 - 2 * p01_0 - 2 * p00_1 - 2 * p10_1 - p11_1 - 
            2 * p02_1 - 3 * p03_1, 3 - p10_0 - 2 * p01_0 - 2 * 
            p02_0 - 2 * p00_1 - 2 * p10_1 - p11_1 - 3 * p03_1, 
        3 - p00_0 - p10_0 - 2 * p01_0 - p11_0 - p12_0 - p00_1 - 
            2 * p10_1 - p11_1 - 2 * p02_1 - 3 * p03_1, 3 - p00_0 - 
            p10_0 - 2 * p01_0 - p11_0 - 2 * p02_0 - p12_0 - p00_1 - 
            2 * p10_1 - p11_1 - 3 * p03_1, 3 - 2 * p00_0 - 2 * 
            p10_0 - p11_0 - 2 * p02_0 - 3 * p03_0 - p10_1 - 2 * 
            p01_1, 4 - 2 * p00_0 - 2 * p10_0 - p11_0 - 3 * p02_0 - 
            3 * p03_0 - p00_1 - 2 * p10_1 - 3 * p01_1 - p11_1 - 
            p12_1 - p03_1, 2 - 2 * p10_0 - p02_0 - 2 * p03_0 - 
            p01_1 - p11_1 - p12_1, 2 - 2 * p10_0 - p02_0 - p03_0 - 
            p01_1 - p11_1 - p12_1 - p03_1, 4 - 2 * p00_0 - 2 * 
            p10_0 - p11_0 - 3 * p02_0 - p03_0 - p00_1 - 2 * p10_1 - 
            3 * p01_1 - p11_1 - p12_1 - 3 * p03_1, 3 - 2 * p00_0 - 
            2 * p10_0 - p11_0 - 2 * p02_0 - p03_0 - p10_1 - 2 * 
            p01_1 - 2 * p03_1, 4 - p00_0 - 2 * p10_0 - p11_0 - 
            3 * p02_0 - p03_0 - 2 * p00_1 - 2 * p10_1 - 3 * p01_1 - 
            2 * p11_1 - p12_1 - 3 * p03_1, 2 + p00_0 - 2 * p10_0 + 
            p11_0 - p02_0 - p03_0 - p01_1 - 2 * p11_1 - p12_1 - 
            p03_1, 2 - 2 * p10_0 - p11_0 - p02_0 - p03_0 - p01_1 - 
            p12_1 - p03_1, 3 - p00_0 - 2 * p10_0 - p11_0 - 2 * 
            p02_0 - p03_0 - p00_1 - p10_1 - 2 * p01_1 - p11_1 - 
            p12_1 - 2 * p03_1, 2 - p00_0 - 2 * p10_0 - p11_0 - 
            p02_0 - p03_0 - p01_1 - p03_1, 2 - p00_0 - 2 * p10_0 - 
            p11_0 - p02_0 - 2 * p03_0 - p01_1, 2 - 2 * p10_0 - 
            p11_0 - p02_0 - 2 * p03_0 - p01_1 - p12_1, 3 - p00_0 - 
            2 * p10_0 - p11_0 - 2 * p02_0 - 3 * p03_0 - p00_1 - 
            p10_1 - 2 * p01_1 - p11_1 - p12_1, 4 - p00_0 - 2 * 
            p10_0 - p11_0 - 3 * p02_0 - 3 * p03_0 - 2 * p00_1 - 
            2 * p10_1 - 3 * p01_1 - 2 * p11_1 - p12_1 - p03_1, 
        3 - 2 * p00_0 - 2 * p10_0 - p11_0 - 3 * p03_0 - p10_1 - 
            2 * p01_1 - 2 * p02_1, 2 - 2 * p10_0 - 2 * p03_0 - 
            p01_1 - p11_1 - p02_1 - p12_1, 1 + 2 * p00_0 - 2 * 
            p10_0 + p01_0 + 2 * p11_0 + p00_1 + p10_1 - 2 * p11_1, 
        1 + 2 * p00_0 - 2 * p10_0 + p01_0 + 2 * p11_0 + p12_0 + 
            p00_1 + p10_1 - 2 * p11_1 - p12_1, 3 - 2 * p00_0 - 
            2 * p10_0 - p11_0 - p03_0 - p10_1 - 2 * p01_1 - 2 * 
            p02_1 - 2 * p03_1, 3 - p00_0 - 2 * p10_0 - p11_0 - 
            3 * p03_0 - p00_1 - p10_1 - 2 * p01_1 - p11_1 - 2 * 
            p02_1 - p12_1, 2 - 2 * p10_0 - p11_0 - 2 * p03_0 - 
            p01_1 - p02_1 - p12_1, 2 - p00_0 - 2 * p10_0 - p11_0 - 
            2 * p03_0 - p01_1 - p02_1, 1 - 2 * p10_0 - p03_0 + 
            p00_1 + p10_1, 2 - p00_0 - 2 * p10_0 - p11_0 - p03_0 - 
            p01_1 - p02_1 - p03_1, 1 + p00_0 - 2 * p10_0 + p11_0 - 
            p03_0 + p00_1 + p10_1 - p11_1, 1 + p00_0 - 2 * p10_0 + 
            p01_0 + p11_0 + p12_0 - p03_0 + p00_1 + p10_1 - p11_1 - 
            p12_1, 1 - 2 * p10_0 - p11_0 - p03_0 + p00_1 + p10_1 + 
            p11_1, 1 + p00_0 - 2 * p10_0 + p01_0 - p11_0 + p12_0 - 
            p03_0 + p00_1 + p10_1 + p11_1 - p12_1)
    if (any(ub < lb)) {
        warning("Invalid bounds! Data probably does not satisfy the assumptions in the DAG!")
    }
    data.frame(lower = lb, upper = ub)
}
## The inputs of the function are parameters of the form pab_c, which represents the probability P(X = a, Y = b | Z = c) for b = 0, 1, 2, 3.
bounds_noncomp_monotone_psi_4<-
function (p00_0 = NULL, p10_0 = NULL, p01_0 = NULL, p11_0 = NULL, 
    p02_0 = NULL, p12_0 = NULL, p03_0 = NULL, p13_0 = NULL, p00_1 = NULL, 
    p10_1 = NULL, p01_1 = NULL, p11_1 = NULL, p02_1 = NULL, p12_1 = NULL, 
    p03_1 = NULL, p13_1 = NULL) 
{
    lb <- pmax(1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - p03_1, 
        1 - p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p03_0, 1 - 
            p11_0 - p02_0 - p12_0 - p03_0 - p10_1 - p01_1, 1 - 
            p12_0 - p03_0 - p10_1 - p01_1 - p11_1 - p02_1)
    ub <- pmin(1 + p00_0 + p10_0 + p01_0 + p11_0 + p02_0 + p12_0 - 
        p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1, 1, 1 + 
        p00_0 + p10_0 + p01_0 + p11_0 - p00_1 - p10_1 - p01_1 - 
        p11_1, 1 + p00_0 + p10_0 - p00_1 - p10_1)
    if (any(ub < lb)) {
        warning("Invalid bounds! Data probably does not satisfy the assumptions in the DAG!")
    }
    data.frame(lower = lb, upper = ub)
}
## The inputs of the function are parameters of the form pab_c, which represents the probability P(X = a, Y = b | Z = c) for b = 0, 1, 2, 3.
bounds_noncomp_monotone_theta_4<-
function (p00_0 = NULL, p10_0 = NULL, p01_0 = NULL, p11_0 = NULL, 
    p02_0 = NULL, p12_0 = NULL, p03_0 = NULL, p13_0 = NULL, p00_1 = NULL, 
    p10_1 = NULL, p01_1 = NULL, p11_1 = NULL, p02_1 = NULL, p12_1 = NULL, 
    p03_1 = NULL, p13_1 = NULL) 
{
    lb <- pmax(p00_0 + p10_0 + p01_0 + p11_0 - p00_1 - p10_1 - 
        p01_1 - p11_1, p00_0 + p10_0 - p00_1 - p10_1, 0, p00_0 + 
        p10_0 + p01_0 + p11_0 + p02_0 + p12_0 - p00_1 - p10_1 - 
        p01_1 - p11_1 - p02_1 - p12_1)
    ub <- pmin(1 + p00_0 + p11_0 - p00_1 - p10_1 - p11_1 - p03_1, 
        1 - p10_0 - p03_0, 1 + p00_0 + p01_0 + p11_0 + p12_0 - 
            p00_1 - p10_1 - p01_1 - p11_1 - p12_1 - p03_1, 1 - 
            p10_1 - p03_1)
    if (any(ub < lb)) {
        warning("Invalid bounds! Data probably does not satisfy the assumptions in the DAG!")
    }
    data.frame(lower = lb, upper = ub)
}
## The inputs of the function are parameters of the form pab_c, which represents the probability P(X = a, Y = b | Z = c) for b = 0, 1, 2, 3.
bounds_noncomp_monotone_phi_4<-
function (p00_0 = NULL, p10_0 = NULL, p01_0 = NULL, p11_0 = NULL, 
    p02_0 = NULL, p12_0 = NULL, p03_0 = NULL, p13_0 = NULL, p00_1 = NULL, 
    p10_1 = NULL, p01_1 = NULL, p11_1 = NULL, p02_1 = NULL, p12_1 = NULL, 
    p03_1 = NULL, p13_1 = NULL) 
{
    lb <- pmax(p00_0 + p10_0 + p01_0 - p12_0 - p03_0 - p00_1 - 
        2 * p10_1 - 2 * p01_1 - p11_1 - p02_1, p00_0 + p10_0 + 
        p01_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 - 
        p12_1 - p03_1, p00_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
        p02_1 - p12_1 - p03_1, p00_0 - p11_0 - p02_0 - p12_0 - 
        p03_0 - p00_1 - p10_1 - p01_1, p00_0 - p12_0 - p03_0 - 
        p00_1 - p10_1 - p01_1 - p11_1 - p02_1, p00_0 + p10_0 + 
        p01_0 + p11_0 + p02_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 
        2 * p11_1 - 2 * p02_1 - p12_1 - p03_1)
    ub <- pmin(1 - p03_0 - p10_1, 1 + p00_0 + p01_0 + p11_0 + 
        p12_0 - p03_0 - p00_1 - p10_1 - p01_1 - p11_1 - p12_1, 
        1 + p00_0 + p11_0 - p03_0 - p00_1 - p10_1 - p11_1, 1 + 
            p00_0 + p10_0 + p01_0 + p11_0 + p12_0 - p00_1 - 2 * 
            p10_1 - p01_1 - p11_1 - p12_1 - p03_1, 1 + 2 * p00_0 + 
            p10_0 + p01_0 + 2 * p11_0 + p12_0 - 2 * p00_1 - 2 * 
            p10_1 - p01_1 - 2 * p11_1 - p12_1 - p03_1, 1 + p00_0 + 
            p10_0 + p11_0 - p00_1 - 2 * p10_1 - p11_1 - p03_1)
    if (any(ub < lb)) {
        warning("Invalid bounds! Data probably does not satisfy the assumptions in the DAG!")
    }
    data.frame(lower = lb, upper = ub)
}
## The inputs of the function are parameters of the form pab_c, which represents the probability P(X = a, Y = b | Z = c) for b = 0, 1, 2, 3, 4.
bounds_noncomp_psi_5<-
function (p00_0 = NULL, p10_0 = NULL, p01_0 = NULL, p11_0 = NULL, 
    p02_0 = NULL, p12_0 = NULL, p03_0 = NULL, p13_0 = NULL, p04_0 = NULL, 
    p14_0 = NULL, p00_1 = NULL, p10_1 = NULL, p01_1 = NULL, p11_1 = NULL, 
    p02_1 = NULL, p12_1 = NULL, p03_1 = NULL, p13_1 = NULL, p04_1 = NULL, 
    p14_1 = NULL) 
{
    lb <- pmax(1 - p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - 
        p13_0 - p04_0, 1 - p10_0 - p11_0 - p02_0 - p12_0 - p03_0 - 
        p13_0 - p04_0 - p10_1 - p01_1, 1 - p10_0 - p11_0 - p12_0 - 
        p03_0 - p13_0 - p04_0 - p10_1 - p01_1 - p11_1 - p02_1, 
        1 - p10_0 - p01_0 - p11_0 - p12_0 - p03_0 - p13_0 - p04_0 - 
            p10_1 - p11_1 - p02_1, 1 - p10_0 - p01_0 - p11_0 - 
            p12_0 - p13_0 - p04_0 - p10_1 - p11_1 - p02_1 - p12_1 - 
            p03_1, 1 - p10_0 - p11_0 - p12_0 - p13_0 - p04_0 - 
            p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - p03_1, 1 - 
            p10_0 - p11_0 - p02_0 - p12_0 - p13_0 - p04_0 - p10_1 - 
            p01_1 - p11_1 - p12_1 - p03_1, 1 - p10_0 - p01_0 - 
            p11_0 - p02_0 - p12_0 - p13_0 - p04_0 - p10_1 - p11_1 - 
            p12_1 - p03_1, 1 - p10_0 - p01_0 - p11_0 - p02_0 - 
            p10_1 - p11_1 - p12_1 - p03_1 - p13_1 - p04_1, 1 - 
            p10_0 - p01_0 - p11_0 - p02_0 - p13_0 - p04_0 - p10_1 - 
            p11_1 - p12_1 - p03_1 - p04_1, 1 - p10_0 - p01_0 - 
            p11_0 - p02_0 - p03_0 - p13_0 - p04_0 - p12_1 - p03_1 - 
            p04_1, 1 - p10_0 - p01_0 - p11_0 - p02_0 - p03_0 - 
            p04_0 - p12_1 - p03_1 - p13_1 - p04_1, 1 - p10_0 - 
            p11_0 - p02_0 - p03_0 - p04_0 - p10_1 - p01_1 - p12_1 - 
            p03_1 - p13_1 - p04_1, 1 - p10_0 - p11_0 - p02_0 - 
            p03_0 - p13_0 - p04_0 - p10_1 - p01_1 - p12_1 - p03_1 - 
            p04_1, 1 - p10_0 - p11_0 - p02_0 - p13_0 - p04_0 - 
            p10_1 - p01_1 - p11_1 - p12_1 - p03_1 - p04_1, 1 - 
            p10_0 - p11_0 - p02_0 - p10_1 - p01_1 - p11_1 - p12_1 - 
            p03_1 - p13_1 - p04_1, 1 - p10_1 - p01_1 - p11_1 - 
            p02_1 - p12_1 - p03_1 - p13_1 - p04_1, 1 - p13_0 - 
            p04_0 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - p03_1 - 
            p04_1, 1 - p12_0 - p03_0 - p13_0 - p04_0 - p10_1 - 
            p01_1 - p11_1 - p02_1 - p03_1 - p04_1, 1 - p11_0 - 
            p02_0 - p12_0 - p03_0 - p13_0 - p04_0 - p10_1 - p01_1 - 
            p02_1 - p03_1 - p04_1, 1 - p11_0 - p02_0 - p03_0 - 
            p13_0 - p04_0 - p10_1 - p01_1 - p02_1 - p12_1 - p03_1 - 
            p04_1, 1 - p11_0 - p02_0 - p03_0 - p04_0 - p10_1 - 
            p01_1 - p02_1 - p12_1 - p03_1 - p13_1 - p04_1, 1 - 
            p11_0 - p02_0 - p12_0 - p03_0 - p04_0 - p10_1 - p01_1 - 
            p02_1 - p03_1 - p13_1 - p04_1, 1 - p12_0 - p03_0 - 
            p04_0 - p10_1 - p01_1 - p11_1 - p02_1 - p03_1 - p13_1 - 
            p04_1, 1 - p10_0 - p01_0 - p02_0 - p12_0 - p03_0 - 
            p13_0 - p04_0 - p11_1 - p02_1 - p03_1 - p04_1, 1 - 
            p10_0 - p01_0 - p12_0 - p03_0 - p13_0 - p04_0 - p10_1 - 
            p11_1 - p02_1 - p03_1 - p04_1, 1 - p10_0 - p01_0 - 
            p02_0 - p03_0 - p13_0 - p04_0 - p11_1 - p02_1 - p12_1 - 
            p03_1 - p04_1, 1 - p10_0 - p01_0 - p13_0 - p04_0 - 
            p10_1 - p11_1 - p02_1 - p12_1 - p03_1 - p04_1, 1 - 
            p10_0 - p01_0 - p02_0 - p12_0 - p03_0 - p04_0 - p11_1 - 
            p02_1 - p03_1 - p13_1 - p04_1, 1 - p10_0 - p01_0 - 
            p12_0 - p03_0 - p04_0 - p10_1 - p11_1 - p02_1 - p03_1 - 
            p13_1 - p04_1, 1 - p10_0 - p01_0 - p02_0 - p03_0 - 
            p04_0 - p11_1 - p02_1 - p12_1 - p03_1 - p13_1 - p04_1, 
        1 - p10_0 - p01_0 - p10_1 - p11_1 - p02_1 - p12_1 - p03_1 - 
            p13_1 - p04_1, 1 - p10_0 - p01_0 - p11_0 - p12_0 - 
            p03_0 - p10_1 - p11_1 - p02_1 - p12_1 - p13_1 - p04_1, 
        1 - p10_0 - p01_0 - p11_0 - p12_0 - p03_0 - p04_0 - p10_1 - 
            p11_1 - p02_1 - p13_1 - p04_1, 1 - p10_0 - p11_0 - 
            p12_0 - p03_0 - p04_0 - p10_1 - p01_1 - p11_1 - p02_1 - 
            p13_1 - p04_1, 1 - p10_0 - p11_0 - p12_0 - p03_0 - 
            p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - p13_1 - p04_1, 
        1 - p10_0 - p11_0 - p02_0 - p12_0 - p03_0 - p10_1 - p01_1 - 
            p11_1 - p12_1 - p13_1 - p04_1, 1 - p10_0 - p11_0 - 
            p02_0 - p12_0 - p03_0 - p04_0 - p10_1 - p01_1 - p13_1 - 
            p04_1, 1 - p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - 
            p03_0 - p04_0 - p13_1 - p04_1, 1 - p10_0 - p01_0 - 
            p11_0 - p02_0 - p12_0 - p03_0 - p10_1 - p11_1 - p12_1 - 
            p13_1 - p04_1, 1 - p00_0 - p10_0 - p01_0 - p11_0 - 
            p02_0 - p12_0 - p03_0 - 2 * p13_0 - 2 * p04_0 + p13_1, 
        1 - p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - 2 * p12_0 - 
            2 * p03_0 - 2 * p13_0 - 2 * p04_0 + p12_1 + p13_1, 
        1 - p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - 2 * p12_0 - 
            2 * p03_0 - p13_0 - 2 * p04_0 + p12_1, 1 - p00_0 - 
            p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - 2 * p12_0 - 
            2 * p03_0 - 2 * p13_0 - 2 * p04_0 + p11_1 + p12_1 + 
            p13_1, 1 - p00_0 - p10_0 - p01_0 - 2 * p11_0 - 2 * 
            p02_0 - p12_0 - 2 * p03_0 - 2 * p13_0 - 2 * p04_0 + 
            p11_1 + p13_1, 1 - p00_0 - p10_0 - p01_0 - 2 * p11_0 - 
            2 * p02_0 - p12_0 - 2 * p03_0 - p13_0 - 2 * p04_0 + 
            p11_1, 1 - p00_0 - p10_0 - p01_0 - 2 * p11_0 - 2 * 
            p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - 2 * p04_0 + 
            p11_1 + p12_1, 1 - p00_0 - p10_0 - p01_0 - p11_0 - 
            p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p04_0 + p12_1 - 
            p13_1 - p04_1, 1 - p00_0 - p10_0 - p01_0 - 2 * p11_0 - 
            2 * p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p04_0 + p11_1 + 
            p12_1 - p13_1 - p04_1, 1 - p00_0 - p10_0 - p01_0 - 
            2 * p11_0 - 2 * p02_0 - p12_0 - 2 * p03_0 - 2 * p04_0 + 
            p11_1 - p13_1 - p04_1, 1 - p00_0 - p10_0 - p01_0 - 
            p11_0 - p02_0 - p03_0 - 2 * p13_0 - 2 * p04_0 - p12_1 - 
            p03_1 + p13_1 - p04_1, 1 - p00_0 - p10_0 - p01_0 - 
            2 * p11_0 - 2 * p02_0 - 2 * p03_0 - 2 * p13_0 - 2 * 
            p04_0 + p11_1 - p12_1 - p03_1 + p13_1 - p04_1, 1 - 
            p00_0 - p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - 2 * 
            p03_0 - 2 * p04_0 + p11_1 - p12_1 - p03_1 - p13_1 - 
            p04_1, 1 - p00_0 - p10_0 - p01_0 - p02_0 - 2 * p12_0 - 
            2 * p03_0 - 2 * p04_0 - p11_1 - p02_1 + p12_1 - p03_1 - 
            p13_1 - p04_1, 1 - p00_0 - p10_0 - p01_0 - p02_0 - 
            p03_0 - 2 * p13_0 - 2 * p04_0 - p11_1 - p02_1 - p12_1 - 
            p03_1 + p13_1 - p04_1, 1 - p00_0 - p10_0 - p01_0 - 
            p02_0 - p12_0 - p03_0 - 2 * p13_0 - 2 * p04_0 - p11_1 - 
            p02_1 - p03_1 + p13_1 - p04_1, 1 - p00_0 - p10_0 - 
            p01_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p13_0 - 
            2 * p04_0 - p11_1 - p02_1 + p12_1 - p03_1 + p13_1 - 
            p04_1, 1 + p12_0 + p13_0 - p00_1 - p10_1 - p01_1 - 
            p11_1 - p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p13_1 - 
            2 * p04_1, 1 + p11_0 + p12_0 - p00_1 - p10_1 - p01_1 - 
            2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - 
            2 * p04_1, 1 + p11_0 - p00_1 - p10_1 - p01_1 - 2 * 
            p11_1 - 2 * p02_1 - p12_1 - 2 * p03_1 - p13_1 - 2 * 
            p04_1, 1 + p12_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - 2 * p04_1, 
        1 + p11_0 + p12_0 + p13_0 - p00_1 - p10_1 - p01_1 - 2 * 
            p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p13_1 - 
            2 * p04_1, 1 + p11_0 + p13_0 - p00_1 - p10_1 - p01_1 - 
            2 * p11_1 - 2 * p02_1 - p12_1 - 2 * p03_1 - 2 * p13_1 - 
            2 * p04_1, 1 + p13_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            p02_1 - p12_1 - p03_1 - 2 * p13_1 - 2 * p04_1, 1 - 
            p12_0 - p03_0 + p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - 
            p11_1 - p02_1 - p03_1 - 2 * p13_1 - 2 * p04_1, 1 - 
            p11_0 - p02_0 - p12_0 - p03_0 + p13_0 - p04_0 - p00_1 - 
            p10_1 - p01_1 - p02_1 - p03_1 - 2 * p13_1 - 2 * p04_1, 
        1 - p11_0 - p02_0 - p03_0 + p13_0 - p04_0 - p00_1 - p10_1 - 
            p01_1 - p02_1 - p12_1 - p03_1 - 2 * p13_1 - 2 * p04_1, 
        1 - p11_0 - p02_0 + p12_0 - p03_0 + p13_0 - p04_0 - p00_1 - 
            p10_1 - p01_1 - p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * 
            p13_1 - 2 * p04_1, 1 + p11_0 - p12_0 - p03_0 + p13_0 - 
            p04_0 - p00_1 - p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - 
            2 * p03_1 - 2 * p13_1 - 2 * p04_1, 1 + p11_0 + p12_0 - 
            p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - 2 * p11_1 - 
            2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p04_1, 1 + 
            p11_0 - p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - 2 * 
            p11_1 - 2 * p02_1 - p12_1 - 2 * p03_1 - 2 * p04_1, 
        1 + p12_0 - p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p04_1, 1 - p11_0 - 
            p02_0 + p12_0 - p03_0 - p13_0 - p04_0 - p00_1 - p10_1 - 
            p01_1 - p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p04_1, 
        1 + p11_0 - p12_0 - p03_0 - p13_0 - p04_0 - p00_1 - p10_1 - 
            p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p03_1 - 2 * p04_1, 
        p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p03_0 + 
            p01_1 + p02_1 + p03_1, -p10_0 + p01_0 - p11_0 - p02_0 - 
            p12_0 - p03_0 + p00_1 - p10_1 - p01_1 + p02_1 + p03_1, 
        p00_0 - p10_0 + p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - 
            p10_1 - p01_1 + p02_1 + p03_1, p00_0 - p10_0 - p11_0 - 
            p02_0 - p12_0 - p03_0 + p02_1 + p03_1, -p10_0 + p01_0 - 
            p11_0 - p12_0 - p03_0 + p00_1 - p10_1 - p01_1 + p03_1, 
        -p10_0 + p01_0 - p11_0 + p02_0 - p12_0 - p03_0 + p00_1 - 
            p10_1 - p01_1 - p11_1 - p02_1 + p03_1, p00_0 - p10_0 - 
            p01_0 - p11_0 + p02_0 - p12_0 - p03_0 - p10_1 + p01_1 - 
            p11_1 - p02_1 + p03_1, p00_0 - p10_0 - p01_0 - p11_0 - 
            p12_0 - p03_0 + p01_1 + p03_1, -p10_0 - p01_0 - p11_0 + 
            p02_0 - p12_0 - p03_0 + p00_1 - p10_1 + p01_1 - p11_1 - 
            p02_1 + p03_1, p00_0 - p10_0 + p01_0 - p11_0 + p02_0 - 
            p12_0 - p03_0 - p10_1 - p01_1 - p11_1 - p02_1 + p03_1, 
        p00_0 - p10_0 + p01_0 - p11_0 - p12_0 - p03_0 - p10_1 - 
            p01_1 + p03_1, p00_0 - p10_0 - p11_0 - p12_0 - p03_0 + 
            p03_1, -p10_0 - p01_0 + p02_0 + p03_0 + p00_1 - p10_1 + 
            p01_1 - p11_1 - p02_1 - p12_1 - p03_1, -p10_0 - p01_0 + 
            p03_0 + p00_1 - p10_1 + p01_1 - p11_1 - p12_1 - p03_1, 
        -p10_0 - p01_0 + p02_0 + p00_1 - p10_1 + p01_1 - p11_1 - 
            p02_1, p00_0 - p10_0 - p01_0 + p02_0 - p10_1 + p01_1 - 
            p11_1 - p02_1, p00_0 - p10_0 - p01_0 + p01_1, p00_0 - 
            p10_0 - p01_0 + p03_0 - p10_1 + p01_1 - p11_1 - p12_1 - 
            p03_1, p00_0 - p10_0 - p01_0 + p02_0 + p03_0 - p10_1 + 
            p01_1 - p11_1 - p02_1 - p12_1 - p03_1, p01_0 + p03_0 + 
            p00_1 - p10_1 - p01_1 - p11_1 - p12_1 - p03_1, p02_0 + 
            p03_0 + p00_1 - p10_1 - p11_1 - p02_1 - p12_1 - p03_1, 
        p01_0 + p02_0 + p03_0 + p00_1 - p10_1 - p01_1 - p11_1 - 
            p02_1 - p12_1 - p03_1, p03_0 + p00_1 - p10_1 - p11_1 - 
            p12_1 - p03_1, p01_0 + p00_1 - p10_1 - p01_1, p02_0 + 
            p00_1 - p10_1 - p11_1 - p02_1, p01_0 + p02_0 + p00_1 - 
            p10_1 - p01_1 - p11_1 - p02_1, p00_0 - p10_0 + p01_0 - 
            p11_0 - p02_0 - p10_1 - p01_1 + p02_1, p00_0 - p10_0 - 
            p11_0 - p02_0 + p02_1, p00_0 - p10_0 + p01_0 - p11_0 - 
            p02_0 + p03_0 - p10_1 - p01_1 - p11_1 + p02_1 - p12_1 - 
            p03_1, -p10_0 + p01_0 - p11_0 - p02_0 + p03_0 + p00_1 - 
            p10_1 - p01_1 - p11_1 + p02_1 - p12_1 - p03_1, -p10_0 + 
            p01_0 - p11_0 - p02_0 + p00_1 - p10_1 - p01_1 + p02_1, 
        p00_0 - p10_0 - p01_0 - p11_0 - p02_0 + p03_0 - p10_1 + 
            p01_1 - p11_1 + p02_1 - p12_1 - p03_1, p00_0 - p10_0 - 
            p01_0 - p11_0 - p02_0 + p01_1 + p02_1, -p10_0 - p01_0 - 
            p11_0 - p02_0 + p03_0 + p00_1 - p10_1 + p01_1 - p11_1 + 
            p02_1 - p12_1 - p03_1)
    ub <- pmin(1 + p00_0 - p10_0 + p01_0 + p11_0 + p00_1 + p10_1 - 
        p11_1, 1 + p00_0 - p10_0 + p01_0 + p11_0 + p02_0 + p12_0 + 
        p00_1 + p10_1 - p11_1 - p12_1, 1 + p00_0 - p10_0 + p01_0 + 
        p02_0 + p12_0 + p00_1 + p10_1 - p12_1, 1 + p00_0 - p10_0 + 
        p01_0 + p11_0 + p02_0 + p12_0 + p03_0 + p13_0 + p00_1 + 
        p10_1 - p11_1 - p12_1 - p13_1, 1 + p00_0 - p10_0 + p01_0 + 
        p11_0 + p02_0 + p03_0 + p13_0 + p00_1 + p10_1 - p11_1 - 
        p13_1, 1 + p00_0 - p10_0 + p01_0 + p02_0 + p12_0 + p03_0 + 
        p13_0 + p00_1 + p10_1 - p12_1 - p13_1, 1 + p00_0 - p10_0 + 
        p01_0 + p02_0 + p03_0 + p13_0 + p00_1 + p10_1 - p13_1, 
        2 - p00_0 - p10_0 - p01_1 - p02_1 - p03_1 - p04_1, 1 - 
            p10_0 + p00_1 + p10_1, 2 - p10_0 - p04_0 - p01_1 - 
            p11_1 - p02_1 - p12_1 - p03_1 - p13_1, 3 - p00_0 - 
            p10_0 - 2 * p04_0 - p00_1 - p10_1 - 2 * p01_1 - p11_1 - 
            2 * p02_1 - p12_1 - 2 * p03_1 - p13_1, 2 - p00_0 - 
            p10_0 - p04_0 - p01_1 - p02_1 - p03_1, 2 - p00_0 - 
            p10_0 - p03_0 - p01_1 - p02_1 - p04_1, 2 - p10_0 - 
            p03_0 - p01_1 - p11_1 - p02_1 - p12_1 - p04_1, 3 - 
            p00_0 - p10_0 - 2 * p03_0 - p00_1 - p10_1 - 2 * p01_1 - 
            p11_1 - 2 * p02_1 - p12_1 - 2 * p04_1, 2 - p10_0 - 
            p03_0 - p04_0 - p01_1 - p11_1 - p02_1 - p12_1, 3 - 
            p00_0 - p10_0 - 2 * p03_0 - 2 * p04_0 - p00_1 - p10_1 - 
            2 * p01_1 - p11_1 - 2 * p02_1 - p12_1, 3 - p00_0 - 
            p10_0 - p03_0 - 2 * p04_0 - p00_1 - p10_1 - 2 * p01_1 - 
            p11_1 - 2 * p02_1 - p12_1 - p03_1 - p13_1, 2 - p00_0 - 
            p10_0 - p03_0 - p04_0 - p01_1 - p02_1, 3 - p00_0 - 
            p10_0 - 2 * p02_0 - 2 * p03_0 - p00_1 - p10_1 - 2 * 
            p01_1 - p11_1 - 2 * p04_1, 2 - p10_0 - p02_0 - p03_0 - 
            p01_1 - p11_1 - p04_1, 3 - p00_0 - p10_0 - p02_0 - 
            2 * p03_0 - p00_1 - p10_1 - 2 * p01_1 - p11_1 - p02_1 - 
            p12_1 - 2 * p04_1, 2 - p00_0 - p10_0 - p02_0 - p03_0 - 
            p01_1 - p04_1, 2 - p00_0 - p10_0 - p02_0 - p04_0 - 
            p01_1 - p03_1, 3 - p00_0 - p10_0 - p02_0 - 2 * p04_0 - 
            p00_1 - p10_1 - 2 * p01_1 - p11_1 - p02_1 - p12_1 - 
            2 * p03_1 - p13_1, 3 - p00_0 - p10_0 - 2 * p02_0 - 
            2 * p04_0 - p00_1 - p10_1 - 2 * p01_1 - p11_1 - 2 * 
            p03_1, 2 - p10_0 - p02_0 - p04_0 - p01_1 - p11_1 - 
            p03_1, 2 - p00_0 - p10_0 - p02_0 - p01_1 - p03_1 - 
            p04_1, 2 - p10_0 - p02_0 - p01_1 - p11_1 - p03_1 - 
            p04_1, 3 - p00_0 - p10_0 - 2 * p02_0 - p00_1 - p10_1 - 
            2 * p01_1 - p11_1 - 2 * p03_1 - 2 * p04_1, 2 - p10_0 - 
            p02_0 - p03_0 - p04_0 - p01_1 - p11_1, 3 - p00_0 - 
            p10_0 - 2 * p02_0 - 2 * p03_0 - 2 * p04_0 - p00_1 - 
            p10_1 - 2 * p01_1 - p11_1, 3 - p00_0 - p10_0 - p02_0 - 
            2 * p03_0 - 2 * p04_0 - p00_1 - p10_1 - 2 * p01_1 - 
            p11_1 - p02_1 - p12_1, 3 - p00_0 - p10_0 - p02_0 - 
            p03_0 - 2 * p04_0 - p00_1 - p10_1 - 2 * p01_1 - p11_1 - 
            p02_1 - p12_1 - p03_1 - p13_1, 2 - p00_0 - p10_0 - 
            p02_0 - p03_0 - p04_0 - p01_1, 3 - p00_0 - p10_0 - 
            2 * p01_0 - p11_0 - 2 * p02_0 - p12_0 - p00_1 - p10_1 - 
            2 * p03_1 - 2 * p04_1, 3 - p00_0 - p10_0 - 2 * p01_0 - 
            p11_0 - p02_0 - p12_0 - p00_1 - p10_1 - p02_1 - 2 * 
            p03_1 - 2 * p04_1, 3 - p00_0 - p10_0 - p01_0 - p11_0 - 
            2 * p02_0 - p12_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            2 * p03_1 - 2 * p04_1, 1 + p00_0 - p10_0 + p01_0 - 
            p11_0 + p02_0 - p12_0 + p03_0 + p13_0 + p00_1 + p10_1 + 
            p01_1 + p11_1 + p02_1 + p12_1 - p13_1, 2 - p00_0 - 
            p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p03_1 - p04_1, 
        1 - p10_0 - p11_0 - p12_0 + p00_1 + p10_1 + p01_1 + p11_1 + 
            p02_1 + p12_1, 1 + p00_0 - p10_0 + p01_0 + p11_0 + 
            p02_0 - p12_0 + p03_0 + p13_0 + p00_1 + p10_1 + p01_1 - 
            p11_1 + p02_1 + p12_1 - p13_1, 1 - p10_0 - p12_0 + 
            p00_1 + p10_1 + p01_1 + p02_1 + p12_1, 2 - p10_0 - 
            p02_0 - p12_0 - p11_1 - p03_1 - p04_1, 1 + p00_0 - 
            p10_0 + p01_0 + p11_0 - p12_0 + p00_1 + p10_1 + p01_1 - 
            p11_1 + p02_1 + p12_1, 2 - p10_0 - p02_0 - p12_0 - 
            p04_0 - p11_1 - p03_1, 2 - p10_0 - p12_0 - p04_0 - 
            p11_1 - p03_1 - p13_1, 3 - p00_0 - p10_0 - p01_0 - 
            p11_0 - 2 * p02_0 - p12_0 - 2 * p04_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - 2 * p03_1, 2 - p10_0 - p11_0 - p12_0 - 
            p04_0 - p03_1 - p13_1, 3 - p00_0 - p10_0 - p01_0 - 
            p11_0 - p02_0 - p12_0 - 2 * p04_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - p02_1 - p12_1 - 2 * p03_1 - p13_1, 
        2 - p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p04_0 - 
            p03_1, 3 - p00_0 - p10_0 - 2 * p01_0 - p11_0 - p02_0 - 
            p12_0 - 2 * p04_0 - p00_1 - p10_1 - p02_1 - 2 * p03_1, 
        3 - p00_0 - p10_0 - 2 * p01_0 - p11_0 - 2 * p02_0 - p12_0 - 
            2 * p04_0 - p00_1 - p10_1 - 2 * p03_1, 1 + p00_0 + 
            p10_0 - p11_0 + p00_1 - p10_1 + p01_1 + p11_1, 2 - 
            p01_0 - p11_0 - p04_0 - p10_1 - p02_1 - p03_1, 2 - 
            p01_0 - p11_0 - p03_0 - p10_1 - p02_1 - p04_1, 2 - 
            p01_0 - p11_0 - p03_0 - p04_0 - p10_1 - p02_1, 1 + 
            p00_0 + p10_0 - p11_0 - p12_0 - p13_0 + p00_1 - p10_1 + 
            p01_1 + p11_1 + p02_1 + p12_1 + p03_1 + p13_1, 2 - 
            p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - p13_0 - p10_1 - 
            p04_1, 1 + p00_0 + p10_0 - p11_0 - p13_0 + p00_1 - 
            p10_1 + p01_1 + p11_1 + p02_1 + p03_1 + p13_1, 2 - 
            p01_0 - p04_0 - p00_1 - p10_1 - p02_1 - p03_1, 2 - 
            p01_0 - p03_0 - p00_1 - p10_1 - p02_1 - p04_1, 2 - 
            p01_0 - p03_0 - p04_0 - p00_1 - p10_1 - p02_1, 2 - 
            p01_0 - p02_0 - p00_1 - p10_1 - p03_1 - p04_1, 1 + 
            p00_0 + p10_0 - p12_0 + p00_1 - p10_1 + p01_1 + p02_1 + 
            p12_1, 1 + p00_0 + p10_0 - p13_0 + p00_1 - p10_1 + 
            p01_1 + p02_1 + p03_1 + p13_1, 1 + p00_0 + p10_0 - 
            p10_1, 2 - p01_0 - p02_0 - p03_0 - p04_0 - p00_1 - 
            p10_1, 2 - p01_0 - p02_0 - p03_0 - p00_1 - p10_1 - 
            p04_1, 2 - p01_0 - p02_0 - p04_0 - p00_1 - p10_1 - 
            p03_1, 1 + p00_0 + p10_0 - p12_0 - p13_0 + p00_1 - 
            p10_1 + p01_1 + p02_1 + p12_1 + p03_1 + p13_1, 2 - 
            p01_0 - p11_0 - p02_0 - p12_0 - p04_0 - p10_1 - p03_1, 
        2 - p01_0 - p11_0 - p02_0 - p12_0 - p10_1 - p03_1 - p04_1, 
        1 + p00_0 + p10_0 - p11_0 - p12_0 + p00_1 - p10_1 + p01_1 + 
            p11_1 + p02_1 + p12_1, 2 - p01_0 - p11_0 - p10_1 - 
            p02_1 - p03_1 - p04_1, 2 - p01_0 - p00_1 - p10_1 - 
            p02_1 - p03_1 - p04_1, 1 + p00_0 + p10_0 + p01_0 - 
            p11_0 + p02_0 - p12_0 + p03_0 + p13_0 + p00_1 - p10_1 + 
            p01_1 + p11_1 + p02_1 + p12_1 - p13_1, 1 - p11_0 - 
            p12_0 + p00_1 + p01_1 + p11_1 + p02_1 + p12_1, 2 - 
            p11_0 - p12_0 - p04_0 - p10_1 - p03_1 - p13_1, 1 + 
            p00_0 + p10_0 + p01_0 + p11_0 - p12_0 + p00_1 - p10_1 + 
            p01_1 - p11_1 + p02_1 + p12_1, 2 - p02_0 - p12_0 - 
            p04_0 - p10_1 - p11_1 - p03_1, 2 - p02_0 - p03_0 - 
            p04_0 - p00_1 - p10_1 - p01_1 - p11_1, 1 + p00_0 + 
            p10_0 + p01_0 + p11_0 - p10_1 - p11_1, 1 + p00_0 + 
            p10_0 + p01_0 + p11_0 - p13_0 + p00_1 - p10_1 + p01_1 - 
            p11_1 + p02_1 + p03_1 + p13_1, 2 - p02_0 - p03_0 - 
            p00_1 - p10_1 - p01_1 - p11_1 - p04_1, 2 - p02_0 - 
            p04_0 - p00_1 - p10_1 - p01_1 - p11_1 - p03_1, 2 - 
            p02_0 - p12_0 - p03_0 - p13_0 - p10_1 - p11_1 - p04_1, 
        1 + p00_0 + p10_0 + p01_0 + p11_0 - p12_0 - p13_0 + p00_1 - 
            p10_1 + p01_1 - p11_1 + p02_1 + p12_1 + p03_1 + p13_1, 
        2 - p02_0 - p12_0 - p10_1 - p11_1 - p03_1 - p04_1, 2 - 
            p02_0 - p00_1 - p10_1 - p01_1 - p11_1 - p03_1 - p04_1, 
        1 + p00_0 + p10_0 + p01_0 + p11_0 + p02_0 - p12_0 + p03_0 + 
            p13_0 + p00_1 - p10_1 + p01_1 - p11_1 + p02_1 + p12_1 - 
            p13_1, 1 - p12_0 + p00_1 + p01_1 + p02_1 + p12_1, 
        2 - p12_0 - p04_0 - p10_1 - p11_1 - p03_1 - p13_1, 1 + 
            p00_0 + p10_0 + p01_0 + p11_0 + p02_0 + p12_0 - p13_0 + 
            p00_1 - p10_1 + p01_1 - p11_1 + p02_1 - p12_1 + p03_1 + 
            p13_1, 1 + p00_0 + p10_0 + p01_0 + p11_0 + p02_0 + 
            p12_0 - p10_1 - p11_1 - p12_1, 2 - p03_0 - p04_0 - 
            p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1, 2 - 
            p03_0 - p13_0 - p10_1 - p11_1 - p12_1 - p04_1, 2 - 
            p03_0 - p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - 
            p04_1, 1 + p00_0 + p10_0 + p01_0 + p02_0 + p12_0 - 
            p10_1 - p12_1, 1 + p00_0 + p01_0 + p02_0 + p12_0 - 
            p12_1, 2 - p04_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            p02_1 - p12_1 - p03_1 - p13_1, 1 + p00_0 + p10_0 + 
            p01_0 + p11_0 + p02_0 + p12_0 + p03_0 + p13_0 - p10_1 - 
            p11_1 - p12_1 - p13_1, 1 + p00_0 + p10_0 + p01_0 + 
            p11_0 + p02_0 + p03_0 + p13_0 - p10_1 - p11_1 - p13_1, 
        1 + p00_0 + p10_0 + p01_0 + p02_0 + p03_0 + p13_0 - p10_1 - 
            p13_1, 1 + p00_0 + p10_0 + p01_0 + p02_0 + p12_0 + 
            p03_0 + p13_0 - p10_1 - p12_1 - p13_1, 1 + p00_0 + 
            p01_0 + p02_0 + p12_0 + p03_0 + p13_0 - p12_1 - p13_1, 
        1, 1 + p00_0 + p01_0 + p02_0 + p03_0 + p13_0 - p13_1, 
        1 + p00_0 + p01_0 + p11_0 + p02_0 + p03_0 + p13_0 - p11_1 - 
            p13_1, 1 + p00_0 + p01_0 + p11_0 + p02_0 + p12_0 + 
            p03_0 + p13_0 - p11_1 - p12_1 - p13_1, 1 - p13_0 + 
            p00_1 + p01_1 + p02_1 + p03_1 + p13_1, 1 + p00_0 + 
            p01_0 + p11_0 + p02_0 + p12_0 - p11_1 - p12_1, 1 - 
            p12_0 - p13_0 + p00_1 + p01_1 + p02_1 + p12_1 + p03_1 + 
            p13_1, 1 + p00_0 + p01_0 + p11_0 - p11_1, 1 - p11_0 - 
            p12_0 - p13_0 + p00_1 + p01_1 + p11_1 + p02_1 + p12_1 + 
            p03_1 + p13_1, 1 - p11_0 - p13_0 + p00_1 + p01_1 + 
            p11_1 + p02_1 + p03_1 + p13_1, 1 + p00_0 + p10_0 + 
            p01_0 - p11_0 + p02_0 + p12_0 - p13_0 + p00_1 - p10_1 + 
            p01_1 + p11_1 + p02_1 - p12_1 + p03_1 + p13_1, 2 - 
            p11_0 - p03_0 - p13_0 - p10_1 - p12_1 - p04_1, 2 - 
            p11_0 - p03_0 - p04_0 - p10_1 - p02_1 - p12_1, 2 - 
            p11_0 - p03_0 - p10_1 - p02_1 - p12_1 - p04_1, 2 - 
            p11_0 - p04_0 - p10_1 - p02_1 - p12_1 - p03_1 - p13_1, 
        1 - p11_0 + p00_1 + p01_1 + p11_1, 1 + p00_0 + p10_0 + 
            p01_0 - p11_0 + p02_0 + p12_0 + p03_0 + p13_0 + p00_1 - 
            p10_1 + p01_1 + p11_1 - p12_1 - p13_1, 1 + p00_0 + 
            p10_0 + p01_0 - p11_0 + p02_0 + p03_0 + p13_0 + p00_1 - 
            p10_1 + p01_1 + p11_1 - p13_1, 1 + p00_0 + p10_0 + 
            p01_0 - p11_0 + p02_0 + p12_0 + p00_1 - p10_1 + p01_1 + 
            p11_1 - p12_1, 3 - p00_0 - p10_0 - p01_0 - p11_0 - 
            2 * p02_0 - p12_0 - 2 * p03_0 - p13_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - 2 * p04_1, 3 - p00_0 - p10_0 - p01_0 - 
            p11_0 - 2 * p02_0 - p12_0 - p03_0 - p13_0 - p00_1 - 
            p10_1 - p01_1 - p11_1 - p03_1 - 2 * p04_1, 1 + p00_0 - 
            p10_0 + p01_0 - p11_0 + p02_0 + p12_0 - p13_0 + p00_1 + 
            p10_1 + p01_1 + p11_1 + p02_1 - p12_1 + p03_1 + p13_1, 
        2 - p10_0 - p11_0 - p03_0 - p13_0 - p12_1 - p04_1, 1 - 
            p10_0 - p11_0 - p13_0 + p00_1 + p10_1 + p01_1 + p11_1 + 
            p02_1 + p03_1 + p13_1, 2 - p00_0 - p10_0 - p01_0 - 
            p11_0 - p02_0 - p12_0 - p03_0 - p13_0 - p04_1, 1 - 
            p10_0 - p11_0 - p12_0 - p13_0 + p00_1 + p10_1 + p01_1 + 
            p11_1 + p02_1 + p12_1 + p03_1 + p13_1, 3 - p00_0 - 
            p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - 2 * p03_0 - 
            p13_0 - p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - 
            2 * p04_1, 1 + p00_0 - p10_0 + p01_0 + p11_0 - p13_0 + 
            p00_1 + p10_1 + p01_1 - p11_1 + p02_1 + p03_1 + p13_1, 
        1 + p00_0 - p10_0 + p01_0 + p11_0 - p12_0 - p13_0 + p00_1 + 
            p10_1 + p01_1 - p11_1 + p02_1 + p12_1 + p03_1 + p13_1, 
        2 - p10_0 - p02_0 - p12_0 - p03_0 - p13_0 - p11_1 - p04_1, 
        1 - p10_0 - p12_0 - p13_0 + p00_1 + p10_1 + p01_1 + p02_1 + 
            p12_1 + p03_1 + p13_1, 1 + p00_0 - p10_0 + p01_0 + 
            p11_0 + p02_0 + p12_0 - p13_0 + p00_1 + p10_1 + p01_1 - 
            p11_1 + p02_1 - p12_1 + p03_1 + p13_1, 2 - p10_0 - 
            p03_0 - p13_0 - p11_1 - p12_1 - p04_1, 1 - p10_0 - 
            p13_0 + p00_1 + p10_1 + p01_1 + p02_1 + p03_1 + p13_1, 
        3 - p00_0 - p10_0 - 2 * p01_0 - p11_0 - p02_0 - p12_0 - 
            p03_0 - p13_0 - p00_1 - p10_1 - p02_1 - p03_1 - 2 * 
            p04_1, 3 - p00_0 - p10_0 - 2 * p01_0 - p11_0 - p02_0 - 
            p12_0 - 2 * p03_0 - p13_0 - p00_1 - p10_1 - p02_1 - 
            2 * p04_1, 3 - p00_0 - p10_0 - 2 * p01_0 - p11_0 - 
            2 * p02_0 - p12_0 - p03_0 - p13_0 - p00_1 - p10_1 - 
            p03_1 - 2 * p04_1, 3 - p00_0 - p10_0 - 2 * p01_0 - 
            p11_0 - 2 * p02_0 - p12_0 - 2 * p03_0 - p13_0 - p00_1 - 
            p10_1 - 2 * p04_1, 3 - p00_0 - p10_0 - 2 * p01_0 - 
            p11_0 - 2 * p03_0 - p00_1 - p10_1 - 2 * p02_1 - 2 * 
            p04_1, 3 - p00_0 - p10_0 - p01_0 - p11_0 - 2 * p03_0 - 
            p00_1 - p10_1 - p01_1 - p11_1 - 2 * p02_1 - p12_1 - 
            2 * p04_1, 2 - p10_0 - p11_0 - p03_0 - p02_1 - p12_1 - 
            p04_1, 2 - p00_0 - p10_0 - p01_0 - p11_0 - p03_0 - 
            p02_1 - p04_1, 2 - p10_0 - p11_0 - p03_0 - p04_0 - 
            p02_1 - p12_1, 3 - p00_0 - p10_0 - p01_0 - p11_0 - 
            2 * p03_0 - 2 * p04_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            2 * p02_1 - p12_1, 3 - p00_0 - p10_0 - p01_0 - p11_0 - 
            p03_0 - 2 * p04_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            2 * p02_1 - p12_1 - p03_1 - p13_1, 2 - p00_0 - p10_0 - 
            p01_0 - p11_0 - p03_0 - p04_0 - p02_1, 3 - p00_0 - 
            p10_0 - 2 * p01_0 - p11_0 - 2 * p03_0 - 2 * p04_0 - 
            p00_1 - p10_1 - 2 * p02_1, 3 - p00_0 - p10_0 - 2 * 
            p01_0 - p11_0 - 2 * p04_0 - p00_1 - p10_1 - 2 * p02_1 - 
            2 * p03_1, 2 - p00_0 - p10_0 - p01_0 - p11_0 - p04_0 - 
            p02_1 - p03_1, 3 - p00_0 - p10_0 - p01_0 - p11_0 - 
            2 * p04_0 - p00_1 - p10_1 - p01_1 - p11_1 - 2 * p02_1 - 
            p12_1 - 2 * p03_1 - p13_1, 2 - p10_0 - p11_0 - p04_0 - 
            p02_1 - p12_1 - p03_1 - p13_1, 1 + p00_0 - p10_0 + 
            p01_0 - p11_0 + p02_0 + p12_0 + p00_1 + p10_1 + p01_1 + 
            p11_1 - p12_1, 1 + p00_0 - p10_0 + p01_0 - p11_0 + 
            p02_0 + p12_0 + p03_0 + p13_0 + p00_1 + p10_1 + p01_1 + 
            p11_1 - p12_1 - p13_1, 1 + p00_0 - p10_0 + p01_0 - 
            p11_0 + p02_0 + p03_0 + p13_0 + p00_1 + p10_1 + p01_1 + 
            p11_1 - p13_1, 2 - p00_0 - p10_0 - p01_0 - p11_0 - 
            p02_1 - p03_1 - p04_1, 1 - p10_0 - p11_0 + p00_1 + 
            p10_1 + p01_1 + p11_1, 3 - p00_0 - p10_0 - 2 * p01_0 - 
            p11_0 - p00_1 - p10_1 - 2 * p02_1 - 2 * p03_1 - 2 * 
            p04_1)
    if (any(ub < lb)) {
        warning("Invalid bounds! Data probably does not satisfy the assumptions in the DAG!")
    }
    data.frame(lower = lb, upper = ub)
}
## The inputs of the function are parameters of the form pab_c, which represents the probability P(X = a, Y = b | Z = c) for b = 0, 1, 2, 3, 4.
bounds_noncomp_theta_5<-
function (p00_0 = NULL, p10_0 = NULL, p01_0 = NULL, p11_0 = NULL, 
    p02_0 = NULL, p12_0 = NULL, p03_0 = NULL, p13_0 = NULL, p04_0 = NULL, 
    p14_0 = NULL, p00_1 = NULL, p10_1 = NULL, p01_1 = NULL, p11_1 = NULL, 
    p02_1 = NULL, p12_1 = NULL, p03_1 = NULL, p13_1 = NULL, p04_1 = NULL, 
    p14_1 = NULL) 
{
    lb <- pmax(-p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - 
        2 * p03_0 - 2 * p13_0 - 2 * p04_0 + p00_1 + p10_1 + p01_1 + 
        p11_1 + p02_1 + p12_1 + p03_1 + 2 * p13_1, -p00_0 - p10_0 - 
        p01_0 - p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * 
        p13_0 - 2 * p04_0 + p00_1 + p10_1 + p01_1 + p11_1 + p02_1 + 
        2 * p12_1 + p03_1 + 2 * p13_1, -p00_0 - p10_0 - p01_0 - 
        p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - 2 * 
        p04_0 + p00_1 + p10_1 + p01_1 + p11_1 + p02_1 + 2 * p12_1 + 
        p03_1 + p13_1, -p00_0 - p10_0 - 2 * p01_0 - 2 * p11_0 - 
        2 * p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p13_0 - 2 * p04_0 + 
        p00_1 + p10_1 + p01_1 + 2 * p11_1 + p02_1 + 2 * p12_1 + 
        p03_1 + 2 * p13_1, -p00_0 - p10_0 - 2 * p01_0 - 2 * p11_0 - 
        2 * p02_0 - p12_0 - 2 * p03_0 - 2 * p13_0 - 2 * p04_0 + 
        p00_1 + p10_1 + p01_1 + 2 * p11_1 + p02_1 + p12_1 + p03_1 + 
        2 * p13_1, -p00_0 - p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * 
        p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - 2 * p04_0 + p00_1 + 
        p10_1 + p01_1 + 2 * p11_1 + p02_1 + 2 * p12_1 + p03_1 + 
        p13_1, -p00_0 - p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 
        p12_0 - 2 * p03_0 - p13_0 - 2 * p04_0 + p00_1 + p10_1 + 
        p01_1 + 2 * p11_1 + p02_1 + p12_1 + p03_1 + p13_1, -p00_0 - 
        p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - p13_0 + 
        p00_1 + p01_1 + p02_1 + p03_1, -p00_0 - p10_0 - p01_0 - 
        p11_0 - p02_0 - p12_0 - p03_0 - p13_0 - p04_0 + p00_1 + 
        p10_1 + p01_1 + p11_1 + p02_1 + p12_1 + p03_1 + p13_1, 
        -p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - p13_0 - 
            p04_0 + p01_1 + p11_1 + p02_1 + p12_1 + p03_1 + p13_1, 
        p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - 
            p13_0 - p00_1 - p10_1 + p01_1 + p02_1 + p03_1, -p10_0 - 
            p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - p13_0 + p01_1 + 
            p02_1 + p03_1, -p00_0 - p10_0 - p11_0 - p02_0 - p12_0 - 
            p03_0 - p13_0 + p00_1 + p02_1 + p03_1, -p00_0 - p10_0 - 
            p11_0 - p02_0 - p12_0 - p03_0 - p13_0 - p04_0 + p00_1 + 
            p02_1 + p12_1 + p03_1 + p13_1, -p00_0 - p10_0 + p01_0 - 
            p11_0 - p02_0 - p12_0 - p03_0 - p13_0 + p00_1 - p10_1 - 
            p01_1 - p11_1 + p02_1 + p03_1, -p10_0 - p11_0 - p02_0 - 
            p12_0 - p03_0 - p13_0 - p04_0 + p02_1 + p12_1 + p03_1 + 
            p13_1, p00_0 - p10_0 + p01_0 - p11_0 - p02_0 - p12_0 - 
            p03_0 - p13_0 - p00_1 - p10_1 - p01_1 - p11_1 + p02_1 + 
            p03_1, p00_0 - p10_0 - p11_0 - p02_0 - p12_0 - p03_0 - 
            p13_0 - p00_1 - p10_1 + p02_1 + p03_1, -p10_0 - p11_0 - 
            p02_0 - p12_0 - p03_0 - p13_0 + p02_1 + p03_1, -p00_0 - 
            p10_0 + p01_0 - p11_0 + p02_0 - p12_0 - p03_0 - p13_0 + 
            p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1 + p03_1, 
        -p00_0 - p10_0 - p11_0 - p12_0 - p03_0 - p13_0 - p04_0 + 
            p00_1 + p03_1 + p13_1, -p00_0 - p10_0 + p01_0 - p11_0 - 
            p12_0 - p03_0 - p13_0 + p00_1 - p10_1 - p01_1 - p11_1 + 
            p03_1, -p00_0 - p10_0 - p11_0 - p12_0 - p03_0 - p13_0 + 
            p00_1 + p03_1, -p10_0 - p01_0 - p11_0 - p12_0 - p03_0 - 
            p13_0 + p01_1 + p03_1, p00_0 - p10_0 - p01_0 - p11_0 - 
            p12_0 - p03_0 - p13_0 - p00_1 - p10_1 + p01_1 + p03_1, 
        p00_0 - p10_0 - p01_0 - p11_0 + p02_0 - p12_0 - p03_0 - 
            p13_0 - p00_1 - p10_1 + p01_1 - p11_1 - p02_1 - p12_1 + 
            p03_1, -p10_0 - p01_0 - p11_0 - p12_0 - p03_0 - p13_0 - 
            p04_0 + p01_1 + p03_1 + p13_1, -p00_0 - p10_0 - p01_0 - 
            p11_0 - p12_0 - p03_0 - p13_0 + p00_1 + p01_1 + p03_1, 
        -p00_0 - p10_0 - p01_0 - p11_0 - p12_0 - p03_0 - p13_0 - 
            p04_0 + p00_1 + p01_1 + p03_1 + p13_1, -p00_0 - p10_0 - 
            p01_0 - p11_0 + p02_0 - p12_0 - p03_0 - p13_0 + p00_1 - 
            p10_1 + p01_1 - p11_1 - p02_1 - p12_1 + p03_1, -p10_0 - 
            p11_0 - p12_0 - p03_0 - p13_0 - p04_0 + p03_1 + p13_1, 
        p00_0 - p10_0 + p01_0 - p11_0 + p02_0 - p12_0 - p03_0 - 
            p13_0 - p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1 + 
            p03_1, p00_0 - p10_0 + p01_0 - p11_0 - p12_0 - p03_0 - 
            p13_0 - p00_1 - p10_1 - p01_1 - p11_1 + p03_1, p00_0 - 
            p10_0 - p11_0 - p12_0 - p03_0 - p13_0 - p00_1 - p10_1 + 
            p03_1, -p10_0 - p11_0 - p12_0 - p03_0 - p13_0 + p03_1, 
        -p00_0 - p10_0 - p01_0 - p11_0 + p02_0 + p03_0 + p00_1 - 
            p10_1 + p01_1 - p11_1 - p02_1 - p12_1 - p03_1 - p13_1, 
        -p00_0 - p10_0 - p01_0 - p11_0 + p03_0 + p00_1 - p10_1 + 
            p01_1 - p11_1 - p12_1 - p03_1 - p13_1, -p00_0 - p10_0 - 
            p01_0 - p11_0 + p02_0 + p00_1 - p10_1 + p01_1 - p11_1 - 
            p02_1 - p12_1, -p00_0 - p10_0 - 2 * p01_0 - 2 * p11_0 - 
            2 * p02_0 - 2 * p03_0 - 2 * p04_0 + p00_1 + p10_1 + 
            p01_1 + 2 * p11_1, -p00_0 - p10_0 - p01_0 - p11_0 + 
            p00_1 + p01_1, -p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - 
            p03_0 - p04_0 + p00_1 + p10_1 + p01_1 + p11_1, -p00_0 - 
            p10_0 - p01_0 - p11_0 - p03_0 - p13_0 - p04_0 + p00_1 + 
            p01_1 + p13_1, -p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - 
            2 * p03_0 - 2 * p13_0 - 2 * p04_0 + p00_1 + p10_1 + 
            p01_1 + p11_1 + 2 * p13_1, -p00_0 - p10_0 - 2 * p01_0 - 
            2 * p11_0 - 2 * p02_0 - 2 * p03_0 - 2 * p13_0 - 2 * 
            p04_0 + p00_1 + p10_1 + p01_1 + 2 * p11_1 + 2 * p13_1, 
        -p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - p03_0 - p13_0 - 
            p04_0 + p00_1 + p10_1 + p01_1 + p11_1 + p13_1, -p10_0 - 
            p01_0 - p11_0 - p03_0 - p13_0 - p04_0 + p01_1 + p13_1, 
        -p10_0 - p01_0 - p11_0 - p02_0 - p03_0 - p13_0 - p04_0 + 
            p01_1 + p11_1 + p13_1, p00_0 - p10_0 - p01_0 - p11_0 + 
            p03_0 - p00_1 - p10_1 + p01_1 - p11_1 - p12_1 - p03_1 - 
            p13_1, p00_0 - p10_0 - p01_0 - p11_0 + p02_0 + p03_0 - 
            p00_1 - p10_1 + p01_1 - p11_1 - p02_1 - p12_1 - p03_1 - 
            p13_1, -p10_0 - p01_0 - p11_0 - p02_0 - p03_0 - p04_0 + 
            p01_1 + p11_1, p00_0 - p10_0 - p01_0 - p11_0 + p02_0 - 
            p00_1 - p10_1 + p01_1 - p11_1 - p02_1 - p12_1, p00_0 - 
            p10_0 - p01_0 - p11_0 - p00_1 - p10_1 + p01_1, -p10_0 - 
            p01_0 - p11_0 + p01_1, p00_0 + p10_0 + p01_0 + p11_0 + 
            p02_0 + 2 * p12_0 + p03_0 + 2 * p13_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 
            2 * p13_1 - 2 * p04_1, p02_0 + p12_0 + p03_0 + p13_0 - 
            p10_1 - p11_1 - p02_1 - p12_1 - p03_1 - p13_1 - p04_1, 
        p00_0 + p10_0 + 2 * p12_0 + 2 * p13_0 - p00_1 - p10_1 - 
            p01_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p13_1 - 
            2 * p04_1, p12_0 + p13_0 - p02_1 - p12_1 - p03_1 - 
            p13_1 - p04_1, p00_0 + p12_0 + p13_0 - p00_1 - p10_1 - 
            p02_1 - p12_1 - p03_1 - p13_1 - p04_1, p00_0 + p02_0 + 
            p12_0 + p03_0 + p13_0 - p00_1 - p10_1 - p11_1 - p02_1 - 
            p12_1 - p03_1 - p13_1 - p04_1, p00_0 + p10_0 + p01_0 + 
            2 * p11_0 + p02_0 + 2 * p12_0 + p03_0 + p13_0 - p00_1 - 
            p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 
            2 * p03_1 - p13_1 - 2 * p04_1, p00_0 + p03_0 - p00_1 - 
            p10_1 - p11_1 - p12_1 - p03_1 - p13_1, p01_0 + p03_0 - 
            p10_1 - p01_1 - p11_1 - p12_1 - p03_1 - p13_1, p00_0 + 
            p01_0 + p03_0 - p00_1 - p10_1 - p01_1 - p11_1 - p12_1 - 
            p03_1 - p13_1, p02_0 + p03_0 - p10_1 - p11_1 - p02_1 - 
            p12_1 - p03_1 - p13_1, p00_0 + p10_0 + p01_0 + p11_0 + 
            p02_0 + p12_0 + p03_0 + p13_0 - p00_1 - p10_1 - p01_1 - 
            p11_1 - p02_1 - p12_1 - p03_1 - p13_1 - p04_1, p00_0 + 
            p01_0 + p02_0 + p03_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            p02_1 - p12_1 - p03_1 - p13_1, p01_0 + p02_0 + p03_0 - 
            p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - p03_1 - p13_1, 
        p00_0 + p02_0 + p03_0 - p00_1 - p10_1 - p11_1 - p02_1 - 
            p12_1 - p03_1 - p13_1, p00_0 + p10_0 + p01_0 + 2 * 
            p11_0 + p02_0 + p12_0 + p03_0 + p13_0 - p00_1 - p10_1 - 
            2 * p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 2 * p03_1 - 
            p13_1 - 2 * p04_1, p00_0 + p10_0 + p01_0 + p11_0 + 
            p02_0 + 2 * p12_0 + p03_0 + p13_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 
            p13_1 - 2 * p04_1, p03_0 - p10_1 - p11_1 - p12_1 - 
            p03_1 - p13_1, p02_0 + p12_0 - p10_1 - p11_1 - p02_1 - 
            p12_1 - p03_1 - p04_1, p00_0 + p10_0 + p01_0 + p11_0 + 
            p02_0 + 2 * p12_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p04_1, p00_0 + 
            p10_0 + 2 * p12_0 - p00_1 - p10_1 - p01_1 - 2 * p02_1 - 
            2 * p12_1 - 2 * p03_1 - 2 * p04_1, p12_0 - p02_1 - 
            p12_1 - p03_1 - p04_1, p00_0 + p12_0 - p00_1 - p10_1 - 
            p02_1 - p12_1 - p03_1 - p04_1, p00_0 + p02_0 + p12_0 - 
            p00_1 - p10_1 - p11_1 - p02_1 - p12_1 - p03_1 - p04_1, 
        p00_0 + p01_0 + p02_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            p02_1 - p12_1, p00_0 + p10_0 + p01_0 + p11_0 + p02_0 + 
            p12_0 - p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - 
            p03_1 - p04_1, p01_0 + p02_0 - p10_1 - p01_1 - p11_1 - 
            p02_1 - p12_1, p00_0 + p02_0 - p00_1 - p10_1 - p11_1 - 
            p02_1 - p12_1, p00_0 + p10_0 + p01_0 + 2 * p11_0 + 
            p02_0 + p12_0 - p00_1 - p10_1 - 2 * p01_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1 - 2 * p03_1 - 2 * p04_1, p02_0 - 
            p10_1 - p11_1 - p02_1 - p12_1, p00_0 + p10_0 + p01_0 + 
            p11_0 - p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p03_1 - 
            p04_1, p00_0 + p01_0 - p00_1 - p10_1 - p01_1 - p11_1, 
        p01_0 - p10_1 - p01_1 - p11_1, p00_0 + p10_0 + p01_0 + 
            p11_0 + p13_0 - p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - 
            p03_1 - p13_1 - p04_1, -p02_0 - p12_0 - p03_0 - p04_0 + 
            p12_1, p00_0 - p00_1 - p10_1, p00_0 + p10_0 - p00_1 - 
            p10_1 - p01_1 - p02_1 - p03_1 - p04_1, p00_0 + p10_0 + 
            p12_0 - p00_1 - p10_1 - p01_1 - p02_1 - p12_1 - p03_1 - 
            p04_1, p00_0 + p10_0 + p12_0 + p13_0 - p00_1 - p10_1 - 
            p01_1 - p02_1 - p12_1 - p03_1 - p13_1 - p04_1, p00_0 + 
            p10_0 + p13_0 - p00_1 - p10_1 - p01_1 - p02_1 - p03_1 - 
            p13_1 - p04_1, -p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - 
            p04_0 + p11_1 + p12_1, 0, -p01_0 - p11_0 - p02_0 - 
            p03_0 - p04_0 + p11_1, -p01_0 - p11_0 - p02_0 - p03_0 - 
            p13_0 - p04_0 + p11_1 + p13_1, -p01_0 - p11_0 - p02_0 - 
            p12_0 - p03_0 - p13_0 - p04_0 + p11_1 + p12_1 + p13_1, 
        -p02_0 - p12_0 - p03_0 - p13_0 - p04_0 + p12_1 + p13_1, 
        p11_0 - p01_1 - p11_1 - p02_1 - p03_1 - p04_1, p00_0 + 
            p10_0 + p01_0 + 2 * p11_0 - p00_1 - p10_1 - 2 * p01_1 - 
            2 * p11_1 - 2 * p02_1 - 2 * p03_1 - 2 * p04_1, p01_0 + 
            p11_0 - p10_1 - p01_1 - p11_1 - p02_1 - p03_1 - p04_1, 
        -p03_0 - p13_0 - p04_0 + p13_1, p11_0 + p12_0 - p01_1 - 
            p11_1 - p02_1 - p12_1 - p03_1 - p04_1, p01_0 + p11_0 + 
            p02_0 + p12_0 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - 
            p03_1 - p04_1, p00_0 + p10_0 + p01_0 + 2 * p11_0 + 
            p02_0 + 2 * p12_0 - p00_1 - p10_1 - 2 * p01_1 - 2 * 
            p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p04_1, 
        p11_0 + p12_0 + p13_0 - p01_1 - p11_1 - p02_1 - p12_1 - 
            p03_1 - p13_1 - p04_1, p01_0 + p11_0 + p13_0 - p10_1 - 
            p01_1 - p11_1 - p02_1 - p03_1 - p13_1 - p04_1, p00_0 + 
            p10_0 + p01_0 + 2 * p11_0 + 2 * p13_0 - p00_1 - p10_1 - 
            2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p03_1 - 2 * 
            p13_1 - 2 * p04_1, p11_0 + p13_0 - p01_1 - p11_1 - 
            p02_1 - p03_1 - p13_1 - p04_1, p00_0 + p10_0 + p01_0 + 
            2 * p11_0 + p02_0 + p12_0 + p03_0 + 2 * p13_0 - p00_1 - 
            p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 
            2 * p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 + p10_0 + 
            p01_0 + 2 * p11_0 + p02_0 + 2 * p12_0 + p03_0 + 2 * 
            p13_0 - p00_1 - p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * 
            p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p13_1 - 2 * p04_1, 
        p01_0 + p11_0 + p02_0 + p12_0 + p03_0 + p13_0 - p10_1 - 
            p01_1 - p11_1 - p02_1 - p12_1 - p03_1 - p13_1 - p04_1, 
        p00_0 + p01_0 + p03_0 + p13_0 - p00_1 - p10_1 - p01_1 - 
            p11_1 - p12_1 - p03_1 - p13_1 - p04_1, p00_0 + p01_0 + 
            p13_0 - p00_1 - p10_1 - p01_1 - p11_1 - p03_1 - p13_1 - 
            p04_1, p01_0 + p03_0 + p13_0 - p10_1 - p01_1 - p11_1 - 
            p12_1 - p03_1 - p13_1 - p04_1, p01_0 + p13_0 - p10_1 - 
            p01_1 - p11_1 - p03_1 - p13_1 - p04_1, p00_0 + p03_0 + 
            p13_0 - p00_1 - p10_1 - p11_1 - p12_1 - p03_1 - p13_1 - 
            p04_1, p00_0 + p13_0 - p00_1 - p10_1 - p03_1 - p13_1 - 
            p04_1, p13_0 - p03_1 - p13_1 - p04_1, p00_0 + p10_0 + 
            2 * p13_0 - p00_1 - p10_1 - p01_1 - p02_1 - 2 * p03_1 - 
            2 * p13_1 - 2 * p04_1, p00_0 + p10_0 + p12_0 + 2 * 
            p13_0 - p00_1 - p10_1 - p01_1 - p02_1 - p12_1 - 2 * 
            p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 + p10_0 + p01_0 + 
            p11_0 + 2 * p13_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            p02_1 - 2 * p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 + 
            p10_0 + p01_0 + p11_0 + p02_0 + p12_0 + p03_0 + 2 * 
            p13_0 - p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - 
            2 * p03_1 - 2 * p13_1 - 2 * p04_1, p03_0 + p13_0 - 
            p10_1 - p11_1 - p12_1 - p03_1 - p13_1 - p04_1, -p00_0 - 
            p10_0 + p01_0 + p02_0 + p03_0 + p00_1 - p10_1 - p01_1 - 
            p11_1 - p02_1 - p12_1 - p03_1 - p13_1, -p00_0 - p10_0 + 
            p02_0 + p03_0 + p00_1 - p10_1 - p11_1 - p02_1 - p12_1 - 
            p03_1 - p13_1, -p00_0 - p10_0 + p01_0 + p03_0 + p00_1 - 
            p10_1 - p01_1 - p11_1 - p12_1 - p03_1 - p13_1, -p00_0 - 
            p10_0 + p03_0 + p00_1 - p10_1 - p11_1 - p12_1 - p03_1 - 
            p13_1, -p00_0 - p10_0 - p01_0 - p02_0 - p12_0 - p03_0 - 
            p04_0 + p00_1 + p10_1 + p12_1, -p00_0 - p10_0 - p01_0 - 
            2 * p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p04_0 + p00_1 + 
            p10_1 + 2 * p12_1, -p00_0 - p10_0 - p02_0 - p12_0 - 
            p03_0 - p04_0 + p00_1 + p12_1, -p00_0 - p10_0 + p01_0 + 
            p00_1 - p10_1 - p01_1 - p11_1, -p00_0 - p10_0 + p00_1, 
        -p00_0 - p10_0 - p01_0 - p02_0 - p03_0 - p04_0 + p00_1 + 
            p10_1, -p00_0 - p10_0 + p02_0 + p00_1 - p10_1 - p11_1 - 
            p02_1 - p12_1, -p00_0 - p10_0 + p01_0 + p02_0 + p00_1 - 
            p10_1 - p01_1 - p11_1 - p02_1 - p12_1, -p00_0 - p10_0 - 
            p01_0 - p02_0 - p03_0 - p13_0 - p04_0 + p00_1 + p10_1 + 
            p13_1, -p00_0 - p10_0 - p03_0 - p13_0 - p04_0 + p00_1 + 
            p13_1, -p00_0 - p10_0 - p01_0 - p02_0 - 2 * p03_0 - 
            2 * p13_0 - 2 * p04_0 + p00_1 + p10_1 + 2 * p13_1, 
        -p00_0 - p10_0 - p01_0 - p02_0 - p12_0 - 2 * p03_0 - 
            2 * p13_0 - 2 * p04_0 + p00_1 + p10_1 + p12_1 + 2 * 
            p13_1, -p00_0 - p10_0 - p02_0 - p12_0 - p03_0 - p13_0 - 
            p04_0 + p00_1 + p12_1 + p13_1, -p00_0 - p10_0 - p01_0 - 
            2 * p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p13_0 - 2 * 
            p04_0 + p00_1 + p10_1 + 2 * p12_1 + 2 * p13_1, -p00_0 - 
            p10_0 - p01_0 - p02_0 - p12_0 - p03_0 - p13_0 - p04_0 + 
            p00_1 + p10_1 + p12_1 + p13_1, -p00_0 - p10_0 + p01_0 - 
            p11_0 - p02_0 - p12_0 + p03_0 + p00_1 - p10_1 - p01_1 - 
            p11_1 + p02_1 - p12_1 - p03_1 - p13_1, -p00_0 - p10_0 + 
            p01_0 - p11_0 - p02_0 - p12_0 + p00_1 - p10_1 - p01_1 - 
            p11_1 + p02_1, -p00_0 - p10_0 - p11_0 - p02_0 - p12_0 - 
            p03_0 - p04_0 + p00_1 + p02_1 + p12_1, -p00_0 - p10_0 - 
            p11_0 - p02_0 - p12_0 + p00_1 + p02_1, -p10_0 - p11_0 - 
            p02_0 - p12_0 - p03_0 - p04_0 + p02_1 + p12_1, p00_0 - 
            p10_0 + p01_0 - p11_0 - p02_0 - p12_0 + p03_0 - p00_1 - 
            p10_1 - p01_1 - p11_1 + p02_1 - p12_1 - p03_1 - p13_1, 
        p00_0 - p10_0 + p01_0 - p11_0 - p02_0 - p12_0 - p00_1 - 
            p10_1 - p01_1 - p11_1 + p02_1, p00_0 - p10_0 - p11_0 - 
            p02_0 - p12_0 - p00_1 - p10_1 + p02_1, -p10_0 - p11_0 - 
            p02_0 - p12_0 + p02_1, -p10_0 - p01_0 - p11_0 - p02_0 - 
            p12_0 + p01_1 + p02_1, p00_0 - p10_0 - p01_0 - p11_0 - 
            p02_0 - p12_0 - p00_1 - p10_1 + p01_1 + p02_1, p00_0 - 
            p10_0 - p01_0 - p11_0 - p02_0 - p12_0 + p03_0 - p00_1 - 
            p10_1 + p01_1 - p11_1 + p02_1 - p12_1 - p03_1 - p13_1, 
        -p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - p04_0 + 
            p01_1 + p11_1 + p02_1 + p12_1, -p00_0 - p10_0 - p01_0 - 
            p11_0 - p02_0 - p12_0 + p03_0 + p00_1 - p10_1 + p01_1 - 
            p11_1 + p02_1 - p12_1 - p03_1 - p13_1, -p00_0 - p10_0 - 
            p01_0 - p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 - 
            2 * p04_0 + p00_1 + p10_1 + p01_1 + p11_1 + p02_1 + 
            2 * p12_1, -p00_0 - p10_0 - 2 * p01_0 - 2 * p11_0 - 
            2 * p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p04_0 + p00_1 + 
            p10_1 + p01_1 + 2 * p11_1 + p02_1 + 2 * p12_1, -p00_0 - 
            p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            2 * p03_0 - 2 * p04_0 + p00_1 + p10_1 + p01_1 + 2 * 
            p11_1 + p02_1 + p12_1, -p00_0 - p10_0 - p01_0 - p11_0 - 
            p02_0 - p12_0 + p00_1 + p01_1 + p02_1, -p00_0 - p10_0 - 
            p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - p04_0 + p00_1 + 
            p10_1 + p01_1 + p11_1 + p02_1 + p12_1)
    ub <- pmin(1 - p10_0 - p04_0, 2 - p10_0 - p03_0 - p04_0 - 
        p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - p13_1 - 
        p04_1, 2 - p10_0 - p02_0 - p03_0 - p04_0 - p00_1 - p10_1 - 
        p01_1 - p11_1 - p12_1 - p04_1, 2 - p10_0 - p02_0 - p04_0 - 
        p00_1 - p10_1 - p01_1 - p11_1 - p12_1 - p03_1 - p04_1, 
        2 - p10_0 - p01_0 - p02_0 - p04_0 - p00_1 - p10_1 - p11_1 - 
            p03_1 - p04_1, 2 - p10_0 - p01_0 - p02_0 - p03_0 - 
            p04_0 - p00_1 - p10_1 - p11_1 - p04_1, 2 - p10_0 - 
            p01_0 - p03_0 - p04_0 - p00_1 - p10_1 - p11_1 - p02_1 - 
            p04_1, 2 - p10_0 - p01_0 - p04_0 - p00_1 - p10_1 - 
            p11_1 - p02_1 - p03_1 - p04_1, 1 + p00_0 - p10_0 + 
            p11_0 - p11_1, 1 + p00_0 - p10_0 + p01_0 + p11_0 + 
            p12_0 - p11_1 - p12_1, 1 + p00_0 - p10_0 + p01_0 + 
            p12_0 - p12_1, 1 + p00_0 - p10_0 + p01_0 + p11_0 + 
            p02_0 + p12_0 + p13_0 - p11_1 - p12_1 - p13_1, 1 + 
            p00_0 - p10_0 + p01_0 + p11_0 + p02_0 + p13_0 - p11_1 - 
            p13_1, 1 + p00_0 - p10_0 + p01_0 + p02_0 + p13_0 - 
            p13_1, 1 + p00_0 - p10_0 + p01_0 + p02_0 + p12_0 + 
            p13_0 - p12_1 - p13_1, 2 - p00_0 - p10_0 - p11_0 - 
            2 * p04_0 - p01_1 - p02_1 - p03_1, 3 - p00_0 - p10_0 - 
            p11_0 - 2 * p03_0 - p04_0 - p00_1 - p10_1 - 2 * p01_1 - 
            p11_1 - 2 * p02_1 - p12_1 - p13_1 - 2 * p04_1, 3 - 
            p00_0 - p10_0 - p11_0 - 2 * p03_0 - 2 * p04_0 - p00_1 - 
            p10_1 - 2 * p01_1 - p11_1 - 2 * p02_1 - p12_1 - p13_1 - 
            p04_1, 2 - p00_0 - p10_0 - p11_0 - p03_0 - 2 * p04_0 - 
            p01_1 - p02_1, 3 - p00_0 - p10_0 - p11_0 - 2 * p02_0 - 
            2 * p03_0 - p04_0 - p00_1 - p10_1 - 2 * p01_1 - p11_1 - 
            p12_1 - 2 * p04_1, 3 - p00_0 - p10_0 - p11_0 - p02_0 - 
            2 * p03_0 - p04_0 - p00_1 - p10_1 - 2 * p01_1 - p11_1 - 
            p02_1 - p12_1 - p13_1 - 2 * p04_1, 3 - p00_0 - p10_0 - 
            p11_0 - 2 * p02_0 - 2 * p04_0 - p00_1 - p10_1 - 2 * 
            p01_1 - p11_1 - p12_1 - 2 * p03_1 - p04_1, 2 - p00_0 - 
            p10_0 - p11_0 - p02_0 - 2 * p04_0 - p01_1 - p03_1, 
        3 - p00_0 - p10_0 - p11_0 - 2 * p02_0 - p04_0 - p00_1 - 
            p10_1 - 2 * p01_1 - p11_1 - p12_1 - 2 * p03_1 - 2 * 
            p04_1, 3 - p00_0 - p10_0 - p11_0 - 2 * p02_0 - 2 * 
            p03_0 - 2 * p04_0 - p00_1 - p10_1 - 2 * p01_1 - p11_1 - 
            p12_1 - p04_1, 3 - p00_0 - p10_0 - p11_0 - p02_0 - 
            2 * p03_0 - 2 * p04_0 - p00_1 - p10_1 - 2 * p01_1 - 
            p11_1 - p02_1 - p12_1 - p13_1 - p04_1, 2 - p00_0 - 
            p10_0 - p11_0 - p02_0 - p03_0 - 2 * p04_0 - p01_1, 
        3 - p00_0 - p10_0 - 2 * p01_0 - p11_0 - 2 * p02_0 - p12_0 - 
            p13_0 - p04_0 - p00_1 - p10_1 - p11_1 - 2 * p03_1 - 
            2 * p04_1, 3 - p00_0 - p10_0 - 2 * p01_0 - p11_0 - 
            p02_0 - p12_0 - p13_0 - p04_0 - p00_1 - p10_1 - p11_1 - 
            p02_1 - 2 * p03_1 - 2 * p04_1, 3 - p00_0 - p10_0 - 
            p01_0 - p11_0 - 2 * p02_0 - p12_0 - p13_0 - p04_0 - 
            p00_1 - p10_1 - p01_1 - p11_1 - p12_1 - 2 * p03_1 - 
            2 * p04_1, 3 - p00_0 - p10_0 - 2 * p01_0 - p11_0 - 
            2 * p02_0 - p12_0 - p13_0 - 2 * p04_0 - p00_1 - p10_1 - 
            p11_1 - 2 * p03_1 - p04_1, 3 - p00_0 - p10_0 - 2 * 
            p01_0 - p11_0 - p02_0 - p12_0 - p13_0 - 2 * p04_0 - 
            p00_1 - p10_1 - p11_1 - p02_1 - 2 * p03_1 - p04_1, 
        2 - p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p13_0 - 
            2 * p04_0 - p03_1, 3 - p00_0 - p10_0 - p01_0 - p11_0 - 
            2 * p02_0 - p12_0 - p13_0 - 2 * p04_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - p12_1 - 2 * p03_1 - p04_1, 2 - p02_0 - 
            p03_0 - p00_1 - p10_1 - p01_1 - p11_1 - p12_1 - 2 * 
            p04_1, 2 - p02_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            p12_1 - p03_1 - 2 * p04_1, 2 - p03_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - p02_1 - p12_1 - p13_1 - 2 * p04_1, 
        2 - p01_0 - p00_1 - p10_1 - p11_1 - p02_1 - p03_1 - 2 * 
            p04_1, 2 - p01_0 - p02_0 - p03_0 - p00_1 - p10_1 - 
            p11_1 - 2 * p04_1, 2 - p01_0 - p02_0 - p00_1 - p10_1 - 
            p11_1 - p03_1 - 2 * p04_1, 2 - p01_0 - p03_0 - p00_1 - 
            p10_1 - p11_1 - p02_1 - 2 * p04_1, 2 - p00_0 - p10_0 - 
            p01_0 - p11_0 - p12_0 - p03_0 - 2 * p04_0 - p02_1, 
        3 - p00_0 - p10_0 - p01_0 - p11_0 - p12_0 - 2 * p03_0 - 
            2 * p04_0 - p00_1 - p10_1 - p01_1 - p11_1 - 2 * p02_1 - 
            p12_1 - p13_1 - p04_1, 3 - p00_0 - p10_0 - 2 * p01_0 - 
            p11_0 - p12_0 - 2 * p03_0 - 2 * p04_0 - p00_1 - p10_1 - 
            p11_1 - 2 * p02_1 - p04_1, 3 - p00_0 - p10_0 - 2 * 
            p01_0 - p11_0 - p12_0 - 2 * p03_0 - p04_0 - p00_1 - 
            p10_1 - p11_1 - 2 * p02_1 - 2 * p04_1, 3 - p00_0 - 
            p10_0 - p01_0 - p11_0 - p12_0 - 2 * p03_0 - p04_0 - 
            p00_1 - p10_1 - p01_1 - p11_1 - 2 * p02_1 - p12_1 - 
            p13_1 - 2 * p04_1, 2 - p00_0 - p10_0 - p01_0 - p11_0 - 
            p12_0 - 2 * p04_0 - p02_1 - p03_1, 3 - p00_0 - p10_0 - 
            2 * p01_0 - p11_0 - p12_0 - 2 * p04_0 - p00_1 - p10_1 - 
            p11_1 - 2 * p02_1 - 2 * p03_1 - p04_1, 3 - p00_0 - 
            p10_0 - 2 * p01_0 - p11_0 - p12_0 - p04_0 - p00_1 - 
            p10_1 - p11_1 - 2 * p02_1 - 2 * p03_1 - 2 * p04_1, 
        1 + p00_0 + p01_0 + p11_0 + p02_0 - p12_0 + p13_0 + p00_1 - 
            p10_1 + p01_1 - p11_1 + p12_1 - p13_1, 1 + p00_0 + 
            p01_0 + p11_0 + p12_0 - p13_0 + p00_1 - p10_1 + p01_1 - 
            p11_1 + p02_1 - p12_1 + p13_1, 1 + p00_0 + p01_0 - 
            p11_0 + p12_0 - p13_0 + p00_1 - p10_1 + p01_1 + p11_1 + 
            p02_1 - p12_1 + p13_1, 1 + p00_0 + p01_0 - p11_0 + 
            p02_0 - p12_0 + p13_0 + p00_1 - p10_1 + p01_1 + p11_1 + 
            p12_1 - p13_1, 1 + p00_0 + p01_0 - p11_0 + p02_0 + 
            p13_0 + p00_1 - p10_1 + p11_1 - p13_1, 1 + p00_0 + 
            p01_0 - p11_0 + p02_0 + p12_0 + p13_0 + p00_1 - p10_1 + 
            p11_1 - p12_1 - p13_1, 1 + p00_0 + p01_0 - p11_0 + 
            p12_0 + p00_1 - p10_1 + p11_1 - p12_1, 1 + p00_0 + 
            p11_0 - p13_0 + p00_1 - p10_1 + p01_1 - p11_1 + p02_1 + 
            p13_1, 1 + p00_0 + p11_0 - p12_0 - p13_0 + p00_1 - 
            p10_1 + p01_1 - p11_1 + p02_1 + p12_1 + p13_1, 1 + 
            p00_0 + p11_0 - p12_0 + p00_1 - p10_1 + p01_1 - p11_1 + 
            p12_1, 1 + p00_0 - p10_0 + p01_0 + p11_0 + p12_0 - 
            p13_0 + p00_1 + p01_1 - p11_1 + p02_1 - p12_1 + p13_1, 
        1 + p00_0 - p10_0 + p01_0 - p11_0 + p12_0 - p13_0 + p00_1 + 
            p01_1 + p11_1 + p02_1 - p12_1 + p13_1, 1 + p00_0 - 
            p10_0 + p11_0 - p13_0 + p00_1 + p01_1 - p11_1 + p02_1 + 
            p13_1, 1 + p00_0 - p10_0 + p11_0 - p12_0 - p13_0 + 
            p00_1 + p01_1 - p11_1 + p02_1 + p12_1 + p13_1, 1 + 
            p00_0 - p10_0 + p01_0 - p11_0 + p02_0 - p12_0 + p13_0 + 
            p00_1 + p01_1 + p11_1 + p12_1 - p13_1, 1 + p00_0 - 
            p10_0 + p01_0 + p11_0 + p02_0 - p12_0 + p13_0 + p00_1 + 
            p01_1 - p11_1 + p12_1 - p13_1, 1 + p00_0 - p10_0 + 
            p11_0 - p12_0 + p00_1 + p01_1 - p11_1 + p12_1, 1 + 
            p00_0 - p10_0 + p01_0 - p11_0 + p02_0 + p13_0 + p00_1 + 
            p11_1 - p13_1, 1 + p00_0 - p10_0 + p01_0 - p11_0 + 
            p02_0 + p12_0 + p13_0 + p00_1 + p11_1 - p12_1 - p13_1, 
        1 + p00_0 - p10_0 + p01_0 - p11_0 + p12_0 + p00_1 + p11_1 - 
            p12_1, 2 - p10_0 - p01_0 - p12_0 - p04_0 - p10_1 - 
            p11_1 - p02_1 - p03_1 - p04_1, 1 - p10_0 - p12_0 - 
            p04_0 + p00_1 + p01_1 + p12_1, 1 - p10_0 - p11_0 - 
            p12_0 - p04_0 + p00_1 + p01_1 + p11_1 + p12_1, 2 - 
            p10_0 - p11_0 - p12_0 - p03_0 - p04_0 - p10_1 - p02_1 - 
            p13_1 - p04_1, 2 - p10_0 - p12_0 - p03_0 - p04_0 - 
            p10_1 - p11_1 - p02_1 - p13_1 - p04_1, 2 - p10_0 - 
            p01_0 - p12_0 - p03_0 - p04_0 - p10_1 - p11_1 - p02_1 - 
            p04_1, 1 + p00_0 + p11_0 - p10_1 - p11_1 - p04_1, 
        1 + p00_0 + p01_0 + p11_0 + p12_0 - p10_1 - p11_1 - p12_1 - 
            p04_1, 1 + p00_0 + p01_0 + p11_0 + p02_0 + p12_0 + 
            p13_0 - p10_1 - p11_1 - p12_1 - p13_1 - p04_1, 1 + 
            p00_0 + p01_0 + p11_0 + p02_0 + p13_0 - p10_1 - p11_1 - 
            p13_1 - p04_1, 1 + p00_0 + p01_0 + p02_0 + p13_0 - 
            p10_1 - p13_1 - p04_1, 1 + p00_0 + p01_0 + p02_0 + 
            p12_0 + p13_0 - p10_1 - p12_1 - p13_1 - p04_1, 1 + 
            p00_0 + p01_0 + p12_0 - p10_1 - p12_1 - p04_1, 1 - 
            p10_0 - p13_0 - p04_0 + p00_1 + p01_1 + p02_1 + p13_1, 
        1 - p10_0 - p12_0 - p13_0 - p04_0 + p00_1 + p01_1 + p02_1 + 
            p12_1 + p13_1, 2 - p10_0 - p02_0 - p13_0 - p04_0 - 
            p10_1 - p11_1 - p12_1 - p03_1 - p04_1, 1 - p10_0 - 
            p11_0 - p13_0 - p04_0 + p00_1 + p01_1 + p11_1 + p02_1 + 
            p13_1, 1 - p10_0 - p11_0 - p12_0 - p13_0 - p04_0 + 
            p00_1 + p01_1 + p11_1 + p02_1 + p12_1 + p13_1, 2 - 
            p10_0 - p11_0 - p02_0 - p13_0 - p04_0 - p10_1 - p12_1 - 
            p03_1 - p04_1, 2 - p10_0 - p01_0 - p02_0 - p12_0 - 
            p13_0 - p04_0 - p10_1 - p11_1 - p03_1 - p04_1, 2 - 
            p10_0 - p11_0 - p02_0 - p04_0 - p10_1 - p01_1 - p12_1 - 
            p03_1 - p04_1, 2 - p10_0 - p11_0 - p02_0 - p03_0 - 
            p04_0 - p10_1 - p01_1 - p12_1 - p04_1, 2 - p10_0 - 
            p11_0 - p03_0 - p04_0 - p10_1 - p01_1 - p02_1 - p12_1 - 
            p13_1 - p04_1, 1 - p10_0 - p11_0 - p04_0 + p00_1 + 
            p11_1, 2 - p00_0 - p10_0 - p11_0 - p04_0 - p10_1 - 
            p01_1 - p02_1 - p03_1 - p04_1, 2 - p00_0 - p10_0 - 
            p11_0 - p03_0 - p04_0 - p10_1 - p01_1 - p02_1 - p04_1, 
        2 - p00_0 - p10_0 - p11_0 - p02_0 - p03_0 - p04_0 - p10_1 - 
            p01_1 - p04_1, 2 - p00_0 - p10_0 - p11_0 - p02_0 - 
            p04_0 - p10_1 - p01_1 - p03_1 - p04_1, 2 - p00_0 - 
            p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p13_0 - p04_0 - 
            p10_1 - p03_1 - p04_1, 1 - p10_1 - p04_1, 2 - p00_0 - 
            p10_0 - p01_0 - p11_0 - p12_0 - p03_0 - p04_0 - p10_1 - 
            p02_1 - p04_1, 2 - p00_0 - p10_0 - p01_0 - p11_0 - 
            p12_0 - p04_0 - p10_1 - p02_1 - p03_1 - p04_1, 1 - 
            p11_0 - p12_0 + p00_1 - p10_1 + p01_1 + p11_1 + p12_1, 
        1 - p12_0 + p00_1 - p10_1 + p01_1 + p12_1, 1 - p12_0 - 
            p13_0 + p00_1 - p10_1 + p01_1 + p02_1 + p12_1 + p13_1, 
        1 - p13_0 + p00_1 - p10_1 + p01_1 + p02_1 + p13_1, 1 - 
            p11_0 - p12_0 - p13_0 + p00_1 - p10_1 + p01_1 + p11_1 + 
            p02_1 + p12_1 + p13_1, 1 - p11_0 - p13_0 + p00_1 - 
            p10_1 + p01_1 + p11_1 + p02_1 + p13_1, 1 - p11_0 + 
            p00_1 - p10_1 + p11_1)
    if (any(ub < lb)) {
        warning("Invalid bounds! Data probably does not satisfy the assumptions in the DAG!")
    }
    data.frame(lower = lb, upper = ub)
}
## The inputs of the function are parameters of the form pab_c, which represents the probability P(X = a, Y = b | Z = c) for b = 0, 1, 2, 3, 4.
bounds_noncomp_phi_5<-
function (p00_0 = NULL, p10_0 = NULL, p01_0 = NULL, p11_0 = NULL, 
    p02_0 = NULL, p12_0 = NULL, p03_0 = NULL, p13_0 = NULL, p04_0 = NULL, 
    p14_0 = NULL, p00_1 = NULL, p10_1 = NULL, p01_1 = NULL, p11_1 = NULL, 
    p02_1 = NULL, p12_1 = NULL, p03_1 = NULL, p13_1 = NULL, p04_1 = NULL, 
    p14_1 = NULL) 
{
    lb <- pmax(-p00_0 - 2 * p10_0 - 2 * p01_0 - 3 * p11_0 - 3 * 
        p02_0 - 3 * p12_0 - 3 * p03_0 - p13_0 - 3 * p04_0 + p00_1 + 
        p10_1 + p01_1 + 2 * p11_1 + p02_1 + 2 * p12_1 + p03_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 
            3 * p12_0 - 3 * p03_0 - p13_0 - 3 * p04_0 + p00_1 + 
            p10_1 + p01_1 + p11_1 + p02_1 + 2 * p12_1 + p03_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 
            2 * p12_0 - 2 * p03_0 - p13_0 - 2 * p04_0 + p00_1 + 
            p10_1 + p01_1 + p11_1 + p02_1 + p12_1 + p03_1, -p00_0 - 
            2 * p10_0 - 2 * p01_0 - 3 * p11_0 - 3 * p02_0 - 2 * 
            p12_0 - 3 * p03_0 - p13_0 - 3 * p04_0 + p00_1 + p10_1 + 
            p01_1 + 2 * p11_1 + p02_1 + p12_1 + p03_1, -2 * p00_0 - 
            2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 3 * p02_0 - 4 * 
            p12_0 - 4 * p03_0 - p13_0 - 4 * p04_0 + p00_1 + p10_1 + 
            p01_1 + p11_1 + p02_1 + 3 * p12_1 + p03_1, -2 * p00_0 - 
            2 * p10_0 - 2 * p01_0 - 3 * p11_0 - 3 * p02_0 - 4 * 
            p12_0 - 4 * p03_0 - p13_0 - 4 * p04_0 + p00_1 + p10_1 + 
            p01_1 + 2 * p11_1 + p02_1 + 3 * p12_1 + p03_1, -p00_0 - 
            2 * p10_0 - 2 * p01_0 - 3 * p11_0 - 3 * p02_0 - 3 * 
            p12_0 - 3 * p03_0 - 3 * p13_0 - 3 * p04_0 + p00_1 + 
            p10_1 + p01_1 + 2 * p11_1 + p02_1 + 2 * p12_1 + p03_1 + 
            2 * p13_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 
            2 * p02_0 - 3 * p12_0 - 3 * p03_0 - 3 * p13_0 - 3 * 
            p04_0 + p00_1 + p10_1 + p01_1 + p11_1 + p02_1 + 2 * 
            p12_1 + p03_1 + 2 * p13_1, -p00_0 - 2 * p10_0 - 2 * 
            p01_0 - 2 * p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 - 
            3 * p13_0 - 3 * p04_0 + p00_1 + p10_1 + p01_1 + p11_1 + 
            p02_1 + p12_1 + p03_1 + 2 * p13_1, -p00_0 - 2 * p10_0 - 
            2 * p01_0 - 3 * p11_0 - 3 * p02_0 - 2 * p12_0 - 3 * 
            p03_0 - 3 * p13_0 - 3 * p04_0 + p00_1 + p10_1 + p01_1 + 
            2 * p11_1 + p02_1 + p12_1 + p03_1 + 2 * p13_1, -p00_0 - 
            2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 2 * 
            p12_0 - 2 * p03_0 - 2 * p13_0 - 2 * p04_0 + p00_1 + 
            p10_1 + p01_1 + p11_1 + p02_1 + p12_1 + p03_1 + p13_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 
            2 * p12_0 - 2 * p03_0 - p13_0 - p04_0 + p00_1 + p01_1 + 
            p02_1 + p03_1, -2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 
            2 * p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - p04_0 + 
            p01_1 + p02_1 + p03_1, -2 * p10_0 - 2 * p01_0 - 2 * 
            p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - 
            2 * p04_0 + p01_1 + p11_1 + p02_1 + p12_1 + p03_1, 
        p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 
            2 * p12_0 - 2 * p03_0 - p13_0 - p04_0 - p00_1 - p10_1 + 
            p01_1 + p02_1 + p03_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 
            2 * p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 + 
            p00_1 - p10_1 + p01_1 - p11_1 + p02_1 - p12_1 + p03_1 - 
            p13_1 - p04_1, -2 * p00_0 - 2 * p10_0 - 2 * p01_0 - 
            3 * p11_0 - 3 * p02_0 - 3 * p12_0 - 3 * p03_0 - 4 * 
            p13_0 - 4 * p04_0 + p00_1 + p10_1 + p01_1 + 2 * p11_1 + 
            p02_1 + 2 * p12_1 + p03_1 + 3 * p13_1, -2 * p00_0 - 
            2 * p10_0 - 2 * p01_0 - 3 * p11_0 - 3 * p02_0 - 2 * 
            p12_0 - 3 * p03_0 - 4 * p13_0 - 4 * p04_0 + p00_1 + 
            p10_1 + p01_1 + 2 * p11_1 + p02_1 + p12_1 + p03_1 + 
            3 * p13_1, -2 * p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * 
            p11_0 - 3 * p02_0 - 4 * p12_0 - 4 * p03_0 - 4 * p13_0 - 
            4 * p04_0 + p00_1 + p10_1 + p01_1 + p11_1 + p02_1 + 
            3 * p12_1 + p03_1 + 3 * p13_1, -2 * p00_0 - 2 * p10_0 - 
            2 * p01_0 - 3 * p11_0 - 3 * p02_0 - 4 * p12_0 - 4 * 
            p03_0 - 4 * p13_0 - 4 * p04_0 + p00_1 + p10_1 + p01_1 + 
            2 * p11_1 + p02_1 + 3 * p12_1 + p03_1 + 3 * p13_1, 
        -2 * p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * 
            p02_0 - 2 * p12_0 - 3 * p03_0 - 4 * p13_0 - 4 * p04_0 + 
            p00_1 + p10_1 + p01_1 + p11_1 + p02_1 + p12_1 + p03_1 + 
            3 * p13_1, -2 * p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * 
            p11_0 - 2 * p02_0 - 3 * p12_0 - 3 * p03_0 - 4 * p13_0 - 
            4 * p04_0 + p00_1 + p10_1 + p01_1 + p11_1 + p02_1 + 
            2 * p12_1 + p03_1 + 3 * p13_1, -2 * p10_0 - 2 * p01_0 - 
            2 * p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * 
            p13_0 - 2 * p04_0 + p01_1 + p11_1 + p02_1 + p12_1 + 
            p03_1 + p13_1, p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * 
            p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - 
            p00_1 - p10_1 + p01_1 - p11_1 + p02_1 - p12_1 + p03_1 - 
            p13_1 - p04_1, p00_0 - 2 * p10_0 + p01_0 - 2 * p11_0 - 
            2 * p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - p04_0 - 
            p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 + p02_1 + p03_1, 
        -2 * p10_0 - 2 * p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * 
            p03_0 - p13_0 - 2 * p04_0 - p10_1 - p01_1 + p02_1 + 
            p12_1 + p03_1, p00_0 - 2 * p10_0 - 2 * p11_0 - 2 * 
            p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - p04_0 - p00_1 - 
            p10_1 - p01_1 + p02_1 + p03_1, -2 * p10_0 - p01_0 - 
            2 * p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - 
            2 * p04_0 + p11_1 + p02_1 + p12_1 + p03_1, -2 * p10_0 - 
            p01_0 - 2 * p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 - 
            p13_0 - p04_0 + p02_1 + p03_1, -p00_0 - 2 * p10_0 - 
            p01_0 - 2 * p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 - 
            p13_0 - p04_0 + p00_1 + p02_1 + p03_1, -p00_0 - 2 * 
            p10_0 - 2 * p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 - 
            p13_0 - p04_0 + p00_1 - p10_1 - p01_1 + p02_1 + p03_1, 
        -p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - 
            2 * p12_0 - 2 * p03_0 - p13_0 - 2 * p04_0 + p00_1 + 
            p11_1 + p02_1 + p12_1 + p03_1, -p00_0 - 2 * p10_0 - 
            2 * p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - 
            2 * p04_0 + p00_1 - p10_1 - p01_1 + p02_1 + p12_1 + 
            p03_1, -p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - 2 * 
            p02_0 - 2 * p12_0 - 2 * p03_0 - 3 * p13_0 - 3 * p04_0 + 
            p00_1 + p11_1 + p02_1 + p12_1 + p03_1 + 2 * p13_1, 
        -p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - 
            3 * p12_0 - 3 * p03_0 - 3 * p13_0 - 3 * p04_0 + p00_1 + 
            p11_1 + p02_1 + 2 * p12_1 + p03_1 + 2 * p13_1, -p00_0 - 
            2 * p10_0 + p01_0 - 2 * p11_0 - 2 * p02_0 - 2 * p12_0 - 
            2 * p03_0 - p13_0 - p04_0 + p00_1 - 2 * p10_1 - 2 * 
            p01_1 - p11_1 + p02_1 + p03_1, -p00_0 - 2 * p10_0 - 
            p01_0 - 2 * p11_0 - 2 * p02_0 - 3 * p12_0 - 3 * p03_0 - 
            p13_0 - 3 * p04_0 + p00_1 + p11_1 + p02_1 + 2 * p12_1 + 
            p03_1, -p00_0 - 2 * p10_0 - 2 * p11_0 - 2 * p02_0 - 
            2 * p12_0 - 2 * p03_0 - p13_0 + p00_1 - p10_1 - p01_1 - 
            p11_1 + p02_1 - p12_1 + p03_1 - p13_1 - p04_1, -p00_0 - 
            2 * p10_0 + p01_0 - 2 * p11_0 - 2 * p02_0 - 2 * p12_0 - 
            2 * p03_0 - p13_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - 
            p11_1 + p02_1 - p12_1 + p03_1 - p13_1 - p04_1, -p00_0 - 
            2 * p10_0 - 2 * p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * 
            p03_0 - 2 * p13_0 - 2 * p04_0 + p00_1 - p10_1 - p01_1 + 
            p02_1 + p12_1 + p03_1 + p13_1, -p00_0 - 2 * p10_0 - 
            p01_0 - 2 * p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 - 
            2 * p13_0 - 2 * p04_0 + p00_1 + p11_1 + p02_1 + p12_1 + 
            p03_1 + p13_1, -2 * p10_0 - p01_0 - 2 * p11_0 - 2 * 
            p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p13_0 - 2 * p04_0 + 
            p11_1 + p02_1 + p12_1 + p03_1 + p13_1, -2 * p10_0 - 
            2 * p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * 
            p13_0 - 2 * p04_0 - p10_1 - p01_1 + p02_1 + p12_1 + 
            p03_1 + p13_1, p00_0 - 2 * p10_0 + p01_0 - 2 * p11_0 - 
            2 * p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1 + p02_1 - p12_1 + p03_1 - 
            p13_1 - p04_1, p00_0 - 2 * p10_0 - 2 * p11_0 - 2 * 
            p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 + p02_1 - p12_1 + p03_1 - p13_1 - p04_1, 
        -p00_0 - 2 * p10_0 + p01_0 - 2 * p11_0 + p02_0 - 2 * 
            p12_0 - 2 * p03_0 - p13_0 - p04_0 + p00_1 - 2 * p10_1 - 
            2 * p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 + p03_1, 
        -p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - p02_0 - 2 * 
            p12_0 - 2 * p03_0 - 3 * p13_0 - 3 * p04_0 + p00_1 + 
            p12_1 + p03_1 + 2 * p13_1, -p00_0 - 2 * p10_0 + p01_0 - 
            2 * p11_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - p04_0 + 
            p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 + p03_1, 
        -p00_0 - 2 * p10_0 - 2 * p11_0 - p02_0 - 2 * p12_0 - 
            2 * p03_0 - p13_0 - 2 * p04_0 + p00_1 - p10_1 - p01_1 + 
            p12_1 + p03_1, -p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - 
            p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - 2 * p04_0 + 
            p00_1 + p12_1 + p03_1, -p00_0 - 2 * p10_0 - 2 * p11_0 - 
            2 * p12_0 - 2 * p03_0 - p13_0 - p04_0 + p00_1 - p10_1 - 
            p01_1 - p11_1 - p02_1 + p03_1, -p00_0 - 2 * p10_0 - 
            2 * p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - 
            p04_0 + p00_1 - p10_1 - p01_1 + p03_1, -p00_0 - 2 * 
            p10_0 - p01_0 - 2 * p11_0 - p02_0 - 2 * p12_0 - 2 * 
            p03_0 - p13_0 - p04_0 + p00_1 + p03_1, -2 * p10_0 - 
            p01_0 - 2 * p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - 
            p13_0 - p04_0 + p03_1, -2 * p10_0 - p01_0 - 2 * p11_0 - 
            p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - 2 * p04_0 + 
            p12_1 + p03_1, p00_0 - 2 * p10_0 - 2 * p11_0 - 2 * 
            p12_0 - 2 * p03_0 - p13_0 - p04_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - p02_1 + p03_1, p00_0 - 2 * p10_0 - 
            2 * p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - 
            p04_0 - p00_1 - p10_1 - p01_1 + p03_1, -2 * p10_0 - 
            2 * p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - 
            2 * p04_0 - p10_1 - p01_1 + p12_1 + p03_1, p00_0 - 
            2 * p10_0 + p01_0 - 2 * p11_0 - 2 * p12_0 - 2 * p03_0 - 
            p13_0 - p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            p02_1 + p03_1, p00_0 - 2 * p10_0 + p01_0 - 2 * p11_0 + 
            p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - p04_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 + 
            p03_1, p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 
            2 * p12_0 - 2 * p03_0 - p13_0 - p00_1 - p10_1 + p01_1 - 
            p11_1 - p02_1 - p12_1 + p03_1 - p13_1 - p04_1, p00_0 - 
            2 * p10_0 - 2 * p01_0 - 2 * p11_0 + p02_0 - 2 * p12_0 - 
            2 * p03_0 - p13_0 - p00_1 - 2 * p10_1 + p01_1 - 2 * 
            p11_1 - 2 * p02_1 - p12_1 + p03_1 - p13_1 - p04_1, 
        -2 * p10_0 - 2 * p01_0 - 2 * p11_0 - p02_0 - 2 * p12_0 - 
            2 * p03_0 - 2 * p13_0 - 2 * p04_0 + p01_1 + p12_1 + 
            p03_1 + p13_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * 
            p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p13_0 - 
            2 * p04_0 + p00_1 + p01_1 + p12_1 + p03_1 + p13_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 + p02_0 - 
            2 * p12_0 - 2 * p03_0 - p13_0 + p00_1 - 2 * p10_1 + 
            p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 + p03_1 - p13_1 - 
            p04_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 
            2 * p12_0 - 2 * p03_0 - p13_0 + p00_1 - p10_1 + p01_1 - 
            p11_1 - p02_1 - p12_1 + p03_1 - p13_1 - p04_1, p00_0 - 
            2 * p10_0 - 2 * p01_0 - 2 * p11_0 + p02_0 - 2 * p12_0 - 
            2 * p03_0 - p13_0 - p04_0 - p00_1 - 2 * p10_1 + p01_1 - 
            2 * p11_1 - 2 * p02_1 - p12_1 + p03_1, p00_0 - 2 * 
            p10_0 - 2 * p01_0 - 2 * p11_0 - p02_0 - 2 * p12_0 - 
            2 * p03_0 - p13_0 - p04_0 - p00_1 - p10_1 + p01_1 + 
            p03_1, p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 
            2 * p12_0 - 2 * p03_0 - p13_0 - p04_0 - p00_1 - p10_1 + 
            p01_1 - p11_1 - p02_1 + p03_1, -2 * p10_0 - 2 * p01_0 - 
            2 * p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - 
            2 * p04_0 + p01_1 + p12_1 + p03_1, -2 * p10_0 - 2 * 
            p01_0 - 2 * p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - 
            p13_0 - p04_0 + p01_1 + p03_1, -p00_0 - 2 * p10_0 - 
            2 * p01_0 - 2 * p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - 
            p13_0 - p04_0 + p00_1 + p01_1 + p03_1, -p00_0 - 2 * 
            p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p12_0 - 2 * p03_0 - 
            p13_0 - p04_0 + p00_1 - p10_1 + p01_1 - p11_1 - p02_1 + 
            p03_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 
            p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - 2 * p04_0 + 
            p00_1 + p01_1 + p12_1 + p03_1, -p00_0 - 2 * p10_0 - 
            2 * p01_0 - 2 * p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - 
            3 * p13_0 - 3 * p04_0 + p00_1 + p01_1 + p12_1 + p03_1 + 
            2 * p13_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 + 
            p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - p04_0 + p00_1 - 
            2 * p10_1 + p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 + 
            p03_1, -p00_0 - 2 * p10_0 - 2 * p11_0 - 2 * p12_0 - 
            2 * p03_0 - p13_0 + p00_1 - p10_1 - p01_1 - p11_1 - 
            p02_1 - p12_1 + p03_1 - p13_1 - p04_1, -p00_0 - 2 * 
            p10_0 + p01_0 - 2 * p11_0 - 2 * p12_0 - 2 * p03_0 - 
            p13_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 - 
            p12_1 + p03_1 - p13_1 - p04_1, -p00_0 - 2 * p10_0 + 
            p01_0 - 2 * p11_0 + p02_0 - 2 * p12_0 - 2 * p03_0 - 
            p13_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1 + p03_1 - p13_1 - p04_1, -p00_0 - 
            2 * p10_0 - 2 * p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - 
            2 * p13_0 - 2 * p04_0 + p00_1 - p10_1 - p01_1 + p12_1 + 
            p03_1 + p13_1, -p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - 
            p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p13_0 - 2 * p04_0 + 
            p00_1 + p12_1 + p03_1 + p13_1, -2 * p10_0 - p01_0 - 
            2 * p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p13_0 - 
            2 * p04_0 + p12_1 + p03_1 + p13_1, -2 * p10_0 - 2 * 
            p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p13_0 - 
            2 * p04_0 - p10_1 - p01_1 + p12_1 + p03_1 + p13_1, 
        p00_0 - 2 * p10_0 + p01_0 - 2 * p11_0 + p02_0 - 2 * p12_0 - 
            2 * p03_0 - p13_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 
            2 * p11_1 - 2 * p02_1 - p12_1 + p03_1 - p13_1 - p04_1, 
        p00_0 - 2 * p10_0 + p01_0 - 2 * p11_0 - 2 * p12_0 - 2 * 
            p03_0 - p13_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            p02_1 - p12_1 + p03_1 - p13_1 - p04_1, p00_0 - 2 * 
            p10_0 - 2 * p11_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - 
            p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1 + p03_1 - 
            p13_1 - p04_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 + 
            p02_0 + p03_0 + p00_1 - 2 * p10_1 + p01_1 - 2 * p11_1 - 
            2 * p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - p04_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 + p03_0 + 
            p00_1 - 2 * p10_1 + p01_1 - 2 * p11_1 - 2 * p12_1 - 
            2 * p03_1 - p13_1 - p04_1, -p00_0 - 2 * p10_0 - 2 * 
            p01_0 - p11_0 - p02_0 + p00_1 - p10_1 + p01_1 - p11_1 - 
            p12_1 - p03_1 - p13_1 - p04_1, -p00_0 - 2 * p10_0 - 
            2 * p01_0 - p11_0 + p02_0 + p00_1 - 2 * p10_1 + p01_1 - 
            2 * p11_1 - 2 * p02_1 - p12_1 - p03_1 - p13_1 - p04_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 + p00_1 - p10_1 + 
            p01_1 - p11_1 - p02_1 - p12_1 - p03_1 - p13_1 - p04_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 + p02_0 - p12_0 - 
            p03_0 + p00_1 - 2 * p10_1 + p01_1 - 2 * p11_1 - 2 * 
            p02_1 - p12_1 - p13_1 - p04_1, -p00_0 - 2 * p10_0 - 
            2 * p01_0 - p11_0 - p02_0 - p12_0 - p03_0 + p00_1 - 
            p10_1 + p01_1 - p11_1 - p12_1 - p13_1 - p04_1, -p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 - p12_0 - p03_0 + p00_1 - 
            p10_1 + p01_1 - p11_1 - p02_1 - p12_1 - p13_1 - p04_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 + p02_0 - p13_0 - 
            p04_0 + p00_1 - 2 * p10_1 + p01_1 - 2 * p11_1 - 2 * 
            p02_1 - p12_1 - p03_1 - p04_1, -p00_0 - 2 * p10_0 - 
            2 * p01_0 - p11_0 - 2 * p02_0 - 3 * p12_0 - 3 * p03_0 - 
            p13_0 - 3 * p04_0 + p00_1 + p10_1 + p01_1 + 2 * p12_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 2 * p02_0 - 
            2 * p12_0 - 2 * p03_0 - 2 * p13_0 - 2 * p04_0 + p00_1 + 
            p10_1 + p01_1 + p12_1 + p13_1, -p00_0 - 2 * p10_0 - 
            2 * p01_0 - p11_0 - 2 * p02_0 - p12_0 - 2 * p03_0 - 
            2 * p13_0 - 2 * p04_0 + p00_1 + p10_1 + p01_1 + p13_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 2 * p02_0 - 
            2 * p12_0 - 2 * p03_0 - p13_0 - 2 * p04_0 + p00_1 + 
            p10_1 + p01_1 + p12_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 
            p11_0 - 2 * p02_0 - p12_0 - 2 * p03_0 - p13_0 - 2 * 
            p04_0 + p00_1 + p10_1 + p01_1, -p00_0 - 2 * p10_0 - 
            2 * p01_0 - p11_0 - 2 * p02_0 - p12_0 - 2 * p03_0 - 
            3 * p13_0 - 3 * p04_0 + p00_1 + p10_1 + p01_1 + 2 * 
            p13_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 2 * 
            p02_0 - 2 * p12_0 - 2 * p03_0 - 3 * p13_0 - 3 * p04_0 + 
            p00_1 + p10_1 + p01_1 + p12_1 + 2 * p13_1, -p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 - 2 * p02_0 - 3 * p12_0 - 
            3 * p03_0 - 3 * p13_0 - 3 * p04_0 + p00_1 + p10_1 + 
            p01_1 + 2 * p12_1 + 2 * p13_1, -p00_0 - 2 * p10_0 - 
            2 * p01_0 - p11_0 - p02_0 - p12_0 - 2 * p03_0 - 3 * 
            p13_0 - 3 * p04_0 + p00_1 + p01_1 + 2 * p13_1, -p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - 2 * p12_0 - 
            2 * p03_0 - 3 * p13_0 - 3 * p04_0 + p00_1 + p01_1 + 
            p12_1 + 2 * p13_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 
            p11_0 - 2 * p02_0 - 2 * p03_0 - 2 * p04_0 + p00_1 + 
            p10_1 + p01_1 - p12_1 - p03_1 - p13_1 - p04_1, -p00_0 - 
            2 * p10_0 - 2 * p01_0 - 3 * p11_0 - 3 * p02_0 - 3 * 
            p03_0 - 3 * p04_0 + p00_1 + p10_1 + p01_1 + 2 * p11_1 - 
            p12_1 - p03_1 - p13_1 - p04_1, -p00_0 - 2 * p10_0 - 
            2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 2 * p03_0 - 2 * 
            p04_0 + p00_1 + p10_1 + p01_1 + p11_1 - p12_1 - p03_1 - 
            p13_1 - p04_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 
            p02_0 - p03_0 - p04_0 + p00_1 + p01_1 - p12_1 - p03_1 - 
            p13_1 - p04_1, -1 - p00_0 - 2 * p10_0 - 2 * p01_0 - 
            p11_0 + 2 * p02_0 + p03_0 + 2 * p00_1 - 2 * p10_1 + 
            2 * p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - p03_1, 
        -1 - p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 + 2 * p02_0 + 
            2 * p00_1 - 2 * p10_1 + 2 * p01_1 - 2 * p11_1 - 2 * 
            p02_1 - p12_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 
            2 * p02_0 - 3 * p12_0 - 3 * p03_0 - 3 * p04_0 + p00_1 + 
            p10_1 + p01_1 + 2 * p12_1 - p13_1 - p04_1, -p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 - 2 * p02_0 - 2 * p12_0 - 
            2 * p03_0 - 2 * p04_0 + p00_1 + p10_1 + p01_1 + p12_1 - 
            p13_1 - p04_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 
            2 * p02_0 - p12_0 - 2 * p03_0 - 2 * p04_0 + p00_1 + 
            p10_1 + p01_1 - p13_1 - p04_1, -1 - p00_0 - 2 * p10_0 - 
            2 * p01_0 - p11_0 + 2 * p02_0 - p12_0 - p03_0 + 2 * 
            p00_1 - 2 * p10_1 + 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 
            p12_1 + p03_1, -2 * p00_0 - 2 * p10_0 - 2 * p01_0 - 
            p11_0 - 3 * p02_0 - 4 * p12_0 - 4 * p03_0 - 4 * p04_0 + 
            p00_1 + p10_1 + p01_1 + 3 * p12_1 - p13_1 - p04_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - 2 * 
            p12_0 - 2 * p03_0 - 2 * p04_0 + p00_1 + p01_1 + p12_1 - 
            p13_1 - p04_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 
            p12_0 - p03_0 - p04_0 + p00_1 - p10_1 + p01_1 - p11_1 - 
            p02_1 - p13_1 - p04_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 
            p11_0 - p02_0 - p12_0 - p03_0 - p04_0 + p00_1 + p01_1 - 
            p13_1 - p04_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 + 
            p02_0 - p12_0 + p03_0 - p13_0 - p04_0 + p00_1 - 2 * 
            p10_1 + p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 
            2 * p03_1 - p13_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 
            p11_0 - p02_0 - p12_0 + p03_0 - p13_0 - p04_0 + p00_1 - 
            2 * p10_1 + p01_1 - 2 * p11_1 - 2 * p12_1 - 2 * p03_1 - 
            p13_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 2 * 
            p02_0 - 2 * p03_0 - 2 * p13_0 - 2 * p04_0 + p00_1 + 
            p10_1 + p01_1 - p12_1 - p03_1 + p13_1 - p04_1, -p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 - 2 * p02_0 - 2 * p03_0 - 
            3 * p13_0 - 3 * p04_0 + p00_1 + p10_1 + p01_1 - p12_1 - 
            p03_1 + 2 * p13_1 - p04_1, -p00_0 - 2 * p10_0 - 2 * 
            p01_0 - p11_0 - p02_0 - 2 * p03_0 - 3 * p13_0 - 3 * 
            p04_0 + p00_1 + p01_1 - p12_1 - p03_1 + 2 * p13_1 - 
            p04_1, -2 * p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 
            2 * p02_0 - 3 * p03_0 - 4 * p13_0 - 4 * p04_0 + p00_1 + 
            p10_1 + p01_1 - p12_1 - p03_1 + 3 * p13_1 - p04_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 
            2 * p03_0 - 3 * p13_0 - 3 * p04_0 + p00_1 + p10_1 + 
            p01_1 + p11_1 - p12_1 - p03_1 + 2 * p13_1 - p04_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - 3 * p11_0 - 3 * p02_0 - 
            3 * p03_0 - 3 * p13_0 - 3 * p04_0 + p00_1 + p10_1 + 
            p01_1 + 2 * p11_1 - p12_1 - p03_1 + 2 * p13_1 - p04_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 
            2 * p03_0 - 2 * p13_0 - 2 * p04_0 + p00_1 + p10_1 + 
            p01_1 + p11_1 - p12_1 - p03_1 + p13_1 - p04_1, -p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - p03_0 - 2 * 
            p13_0 - 2 * p04_0 + p00_1 + p01_1 - p12_1 - p03_1 + 
            p13_1 - p04_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 
            p02_0 - p13_0 - p04_0 + p00_1 - p10_1 + p01_1 - p11_1 - 
            p12_1 - p03_1 - p04_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 
            p11_0 - p02_0 - p03_0 - p13_0 - p04_0 + p00_1 + p01_1 - 
            p12_1 - p03_1 - p04_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 
            p11_0 - p13_0 - p04_0 + p00_1 - p10_1 + p01_1 - p11_1 - 
            p02_1 - p12_1 - p03_1 - p04_1, -2 * p00_0 - 2 * p10_0 - 
            2 * p01_0 - 3 * p11_0 - 3 * p02_0 - 3 * p03_0 - 4 * 
            p13_0 - 4 * p04_0 + p00_1 + p10_1 + p01_1 + 2 * p11_1 - 
            p12_1 - p03_1 + 3 * p13_1 - p04_1, -2 * p00_0 - 2 * 
            p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 3 * p03_0 - 
            4 * p13_0 - 4 * p04_0 + p00_1 + p10_1 + p01_1 + p11_1 - 
            p12_1 - p03_1 + 3 * p13_1 - p04_1, -p00_0 - 2 * p10_0 - 
            2 * p01_0 - p11_0 + p02_0 - p12_0 - p13_0 - p04_0 + 
            p00_1 - 2 * p10_1 + p01_1 - 2 * p11_1 - 2 * p02_1 - 
            p12_1 - p03_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 + 
            p02_0 - p12_0 - p03_0 - p13_0 - p04_0 + p00_1 - 2 * 
            p10_1 + p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1, -2 * 
            p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 2 * p02_0 - 
            p12_0 - 3 * p03_0 - 4 * p13_0 - 4 * p04_0 + p00_1 + 
            p10_1 + p01_1 + 3 * p13_1, -2 * p00_0 - 2 * p10_0 - 
            2 * p01_0 - p11_0 - 2 * p02_0 - 3 * p12_0 - 3 * p03_0 - 
            4 * p13_0 - 4 * p04_0 + p00_1 + p10_1 + p01_1 + 2 * 
            p12_1 + 3 * p13_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 
            p11_0 - p12_0 - p03_0 - 2 * p13_0 - 2 * p04_0 + p00_1 - 
            p10_1 + p01_1 - p11_1 - p02_1 + p13_1, -2 * p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 - 3 * p02_0 - 4 * p12_0 - 
            4 * p03_0 - 4 * p13_0 - 4 * p04_0 + p00_1 + p10_1 + 
            p01_1 + 3 * p12_1 + 3 * p13_1, -2 * p00_0 - 2 * p10_0 - 
            2 * p01_0 - p11_0 - 3 * p02_0 - 4 * p12_0 - 4 * p03_0 - 
            p13_0 - 4 * p04_0 + p00_1 + p10_1 + p01_1 + 3 * p12_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - p12_0 - 
            p03_0 - 2 * p13_0 - 2 * p04_0 + p00_1 + p01_1 + p13_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - p12_0 - 
            p13_0 - p04_0 + p00_1 - p10_1 + p01_1 - p11_1 - p12_1 - 
            p03_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - p12_0 - 
            p13_0 - p04_0 + p00_1 - p10_1 + p01_1 - p11_1 - p02_1 - 
            p12_1 - p03_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 
            p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p13_0 - 2 * p04_0 + 
            p00_1 + p01_1 + p12_1 + p13_1, -p00_0 - 2 * p10_0 - 
            2 * p01_0 - p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - 
            p13_0 - 2 * p04_0 + p00_1 + p01_1 + p12_1, -p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 - p12_0 - p03_0 - p13_0 - 
            p04_0 + p00_1 - p10_1 + p01_1 - p11_1 - p02_1, -p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - 
            p13_0 - p04_0 + p00_1 + p01_1, -2 * p10_0 - 2 * p01_0 - 
            p11_0 - p12_0 - p03_0 - 2 * p13_0 - 2 * p04_0 - p10_1 + 
            p01_1 - p11_1 - p02_1 + p13_1, -2 * p10_0 - 2 * p01_0 - 
            p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p13_0 - 
            2 * p04_0 + p01_1 + p12_1 + p13_1, -2 * p10_0 - 2 * 
            p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - 2 * p13_0 - 
            2 * p04_0 + p01_1 + p13_1, -2 * p10_0 - 2 * p01_0 - 
            p11_0 - p02_0 - p12_0 - p03_0 - p13_0 - p04_0 + p01_1, 
        -2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - 2 * p12_0 - 
            2 * p03_0 - p13_0 - 2 * p04_0 + p01_1 + p12_1, p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 - p12_0 - p13_0 - p04_0 - 
            p00_1 - p10_1 + p01_1 - p11_1 - p02_1 - p12_1 - p03_1, 
        p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - p12_0 - 
            p13_0 - p04_0 - p00_1 - p10_1 + p01_1 - p11_1 - p12_1 - 
            p03_1, p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - p12_0 - 
            p03_0 - p13_0 - p04_0 - p00_1 - p10_1 + p01_1 - p11_1 - 
            p02_1, p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - 
            p12_0 - p03_0 - p13_0 - p04_0 - p00_1 - p10_1 + p01_1, 
        p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 + p02_0 - p12_0 - 
            p03_0 - p13_0 - p04_0 - p00_1 - 2 * p10_1 + p01_1 - 
            2 * p11_1 - 2 * p02_1 - p12_1, p00_0 - 2 * p10_0 - 
            2 * p01_0 - p11_0 + p02_0 - p12_0 - p13_0 - p04_0 - 
            p00_1 - 2 * p10_1 + p01_1 - 2 * p11_1 - 2 * p02_1 - 
            p12_1 - p03_1, p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 
            p13_0 - p04_0 - p00_1 - p10_1 + p01_1 - p11_1 - p02_1 - 
            p12_1 - p03_1 - p04_1, p00_0 - 2 * p10_0 - 2 * p01_0 - 
            p11_0 + p02_0 - p13_0 - p04_0 - p00_1 - 2 * p10_1 + 
            p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - p03_1 - p04_1, 
        p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - p13_0 - 
            p04_0 - p00_1 - p10_1 + p01_1 - p11_1 - p12_1 - p03_1 - 
            p04_1, p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - 
            p03_0 - p13_0 - p04_0 - p00_1 - p10_1 + p01_1 - p12_1 - 
            p03_1 - p04_1, p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 
            p02_0 - p12_0 + p03_0 - p13_0 - p04_0 - p00_1 - 2 * 
            p10_1 + p01_1 - 2 * p11_1 - 2 * p12_1 - 2 * p03_1 - 
            p13_1, p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 + p02_0 - 
            p12_0 + p03_0 - p13_0 - p04_0 - p00_1 - 2 * p10_1 + 
            p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 
            p13_1, p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 + p02_0 + 
            p03_0 - p00_1 - 2 * p10_1 + p01_1 - 2 * p11_1 - 2 * 
            p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - p04_1, p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 + p03_0 - p00_1 - 
            2 * p10_1 + p01_1 - 2 * p11_1 - 2 * p12_1 - 2 * p03_1 - 
            p13_1 - p04_1, p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 
            p02_0 - p03_0 - p04_0 - p00_1 - p10_1 + p01_1 - p12_1 - 
            p03_1 - p13_1 - p04_1, p00_0 - 2 * p10_0 - 2 * p01_0 - 
            p11_0 - p02_0 - p00_1 - p10_1 + p01_1 - p11_1 - p12_1 - 
            p03_1 - p13_1 - p04_1, p00_0 - 2 * p10_0 - 2 * p01_0 - 
            p11_0 + p02_0 - p00_1 - 2 * p10_1 + p01_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1 - p03_1 - p13_1 - p04_1, p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 - p00_1 - p10_1 + p01_1 - 
            p11_1 - p02_1 - p12_1 - p03_1 - p13_1 - p04_1, p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 + p02_0 - p12_0 - p03_0 - 
            p00_1 - 2 * p10_1 + p01_1 - 2 * p11_1 - 2 * p02_1 - 
            p12_1 - p13_1 - p04_1, p00_0 - 2 * p10_0 - 2 * p01_0 - 
            p11_0 - p12_0 - p03_0 - p00_1 - p10_1 + p01_1 - p11_1 - 
            p02_1 - p12_1 - p13_1 - p04_1, p00_0 - 2 * p10_0 - 
            2 * p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - p00_1 - 
            p10_1 + p01_1 - p11_1 - p12_1 - p13_1 - p04_1, p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - 
            p04_0 - p00_1 - p10_1 + p01_1 - p13_1 - p04_1, p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 - p12_0 - p03_0 - p04_0 - 
            p00_1 - p10_1 + p01_1 - p11_1 - p02_1 - p13_1 - p04_1, 
        -2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - 
            p04_0 + p01_1 - p13_1 - p04_1, -2 * p10_0 - 2 * p01_0 - 
            p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p04_0 + 
            p01_1 + p12_1 - p13_1 - p04_1, -1 + 2 * p00_0 - 2 * 
            p10_0 - 2 * p01_0 - p11_0 + p02_0 - p12_0 - p03_0 - 
            p00_1 - p10_1 + 2 * p01_1 - p11_1 - p02_1 + p03_1, 
        -1 + 2 * p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - p12_0 - 
            p03_0 - p00_1 - p10_1 + 2 * p01_1 + p03_1, -1 + 2 * 
            p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - p12_0 - 
            p03_0 - p00_1 - p10_1 + 2 * p01_1 + p02_1 + p03_1, 
        -1 + 2 * p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 + 2 * 
            p02_0 - p12_0 - p03_0 - p00_1 - 2 * p10_1 + 2 * p01_1 - 
            2 * p11_1 - 2 * p02_1 - p12_1 + p03_1, -1 + 2 * p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 + p02_0 + p03_0 - p00_1 - 
            p10_1 + 2 * p01_1 - p11_1 - p02_1 - p12_1 - p03_1, 
        -1 + 2 * p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 + p02_0 - 
            p00_1 - p10_1 + 2 * p01_1 - p11_1 - p02_1, -1 + 2 * 
            p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - p00_1 - p10_1 + 
            2 * p01_1, -1 + 2 * p00_0 - 2 * p10_0 - 2 * p01_0 - 
            p11_0 + 2 * p02_0 - p00_1 - 2 * p10_1 + 2 * p01_1 - 
            2 * p11_1 - 2 * p02_1 - p12_1, -1 + 2 * p00_0 - 2 * 
            p10_0 - 2 * p01_0 - p11_0 + 2 * p02_0 + p03_0 - p00_1 - 
            2 * p10_1 + 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 
            p03_1, -1 + 2 * p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 
            p02_0 - p00_1 - p10_1 + 2 * p01_1 + p02_1, -1 + 2 * 
            p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 + p03_0 - 
            p00_1 - p10_1 + 2 * p01_1 - p11_1 + p02_1 - p12_1 - 
            p03_1, -2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - p03_0 - 
            p04_0 + p01_1 - p12_1 - p03_1 - p13_1 - p04_1, -2 * 
            p10_0 - 2 * p01_0 - p11_0 - p02_0 - p03_0 - 2 * p13_0 - 
            2 * p04_0 + p01_1 - p12_1 - p03_1 + p13_1 - p04_1, 
        -2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - p03_0 - p13_0 - 
            p04_0 + p01_1 - p12_1 - p03_1 - p04_1, p00_0 + p11_0 + 
            p02_0 + p12_0 + p03_0 + 2 * p13_0 - p00_1 - 2 * p10_1 - 
            p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 
            3 * p13_1 - 3 * p04_1, p00_0 + p10_0 + p01_0 + p11_0 + 
            p02_0 + 3 * p12_0 + p03_0 + 3 * p13_0 - 2 * p00_1 - 
            2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 3 * p02_1 - 4 * 
            p12_1 - 4 * p03_1 - 4 * p13_1 - 4 * p04_1, -p10_0 - 
            p01_0 + p02_0 + p12_0 + p03_0 + p13_0 - 2 * p10_1 - 
            2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * 
            p13_1 - 2 * p04_1, p00_0 + p10_0 + p01_0 + 2 * p11_0 + 
            p02_0 + 3 * p12_0 + p03_0 + 3 * p13_0 - 2 * p00_1 - 
            2 * p10_1 - 2 * p01_1 - 3 * p11_1 - 3 * p02_1 - 4 * 
            p12_1 - 4 * p03_1 - 4 * p13_1 - 4 * p04_1, p00_0 + 
            p11_0 + p02_0 + 2 * p12_0 + p03_0 + 2 * p13_0 - p00_1 - 
            2 * p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - 3 * p12_1 - 
            3 * p03_1 - 3 * p13_1 - 3 * p04_1, -p10_0 - p01_0 + 
            p12_0 + p03_0 + p13_0 - 2 * p10_1 - 2 * p11_1 - p02_1 - 
            2 * p12_1 - 2 * p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 + 
            p11_0 + 2 * p12_0 + 2 * p13_0 - p00_1 - p10_1 - p01_1 - 
            2 * p11_1 - 2 * p02_1 - 3 * p12_1 - 3 * p03_1 - 3 * 
            p13_1 - 3 * p04_1, p00_0 + 2 * p12_0 + 2 * p13_0 - 
            p00_1 - p10_1 - p01_1 - p11_1 - 2 * p02_1 - 3 * p12_1 - 
            3 * p03_1 - 3 * p13_1 - 3 * p04_1, p00_0 - p11_0 - 
            p02_0 + 2 * p12_0 - p03_0 + 2 * p13_0 - p04_0 - p00_1 - 
            p10_1 - p01_1 - 2 * p02_1 - 3 * p12_1 - 3 * p03_1 - 
            3 * p13_1 - 3 * p04_1, -p10_0 - p01_0 + p12_0 + p13_0 - 
            p10_1 - p11_1 - p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * 
            p13_1 - 2 * p04_1, p00_0 + p10_0 + p01_0 + 3 * p12_0 + 
            3 * p13_0 - 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            3 * p02_1 - 4 * p12_1 - 4 * p03_1 - 4 * p13_1 - 4 * 
            p04_1, p00_0 + p11_0 + p02_0 + 2 * p13_0 - p00_1 - 
            2 * p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 
            2 * p03_1 - 3 * p13_1 - 3 * p04_1, p00_0 + p11_0 + 
            p12_0 + 2 * p13_0 - p00_1 - p10_1 - p01_1 - 2 * p11_1 - 
            2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 3 * p13_1 - 3 * 
            p04_1, p00_0 + p11_0 + 2 * p13_0 - p00_1 - p10_1 - 
            p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 2 * p03_1 - 
            3 * p13_1 - 3 * p04_1, p00_0 + p11_0 - p12_0 - p03_0 + 
            2 * p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - 2 * p11_1 - 
            2 * p02_1 - 2 * p03_1 - 3 * p13_1 - 3 * p04_1, p00_0 + 
            p10_0 + p01_0 + 2 * p11_0 + p02_0 + 2 * p12_0 + p03_0 + 
            3 * p13_0 - 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 3 * 
            p11_1 - 3 * p02_1 - 3 * p12_1 - 3 * p03_1 - 4 * p13_1 - 
            4 * p04_1, p00_0 + p10_0 + p01_0 + 2 * p11_0 + p02_0 + 
            p12_0 + p03_0 + 3 * p13_0 - 2 * p00_1 - 2 * p10_1 - 
            2 * p01_1 - 3 * p11_1 - 3 * p02_1 - 2 * p12_1 - 3 * 
            p03_1 - 4 * p13_1 - 4 * p04_1, p00_0 + p10_0 + p01_0 + 
            2 * p11_0 + p02_0 + 3 * p13_0 - 2 * p00_1 - 2 * p10_1 - 
            2 * p01_1 - 3 * p11_1 - 3 * p02_1 - p12_1 - 3 * p03_1 - 
            4 * p13_1 - 4 * p04_1, -p10_0 - p01_0 + p02_0 + p13_0 - 
            2 * p10_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - p03_1 - 
            2 * p13_1 - 2 * p04_1, p00_0 + p10_0 + p01_0 + 2 * 
            p11_0 - p12_0 - p03_0 + 3 * p13_0 - p04_0 - 2 * p00_1 - 
            2 * p10_1 - 2 * p01_1 - 3 * p11_1 - 3 * p02_1 - 3 * 
            p03_1 - 4 * p13_1 - 4 * p04_1, -p10_0 - p01_0 + p13_0 - 
            p10_1 - p11_1 - p02_1 - p12_1 - p03_1 - 2 * p13_1 - 
            2 * p04_1, p00_0 - p10_0 - p01_0 - p12_0 - p03_0 + 
            p13_0 - p04_0 - p00_1 - p10_1 - p11_1 - p02_1 - p03_1 - 
            2 * p13_1 - 2 * p04_1, p00_0 - p10_0 - p01_0 + p13_0 - 
            p00_1 - p10_1 - p11_1 - p02_1 - p12_1 - p03_1 - 2 * 
            p13_1 - 2 * p04_1, p00_0 - p10_0 - p01_0 + p02_0 + 
            p13_0 - p00_1 - 2 * p10_1 - 2 * p11_1 - 2 * p02_1 - 
            p12_1 - p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 - p10_0 - 
            p01_0 + p12_0 + p13_0 - p00_1 - p10_1 - p11_1 - p02_1 - 
            2 * p12_1 - 2 * p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 - 
            p10_0 - p01_0 + p12_0 + p03_0 + p13_0 - p00_1 - 2 * 
            p10_1 - 2 * p11_1 - p02_1 - 2 * p12_1 - 2 * p03_1 - 
            2 * p13_1 - 2 * p04_1, p00_0 - p10_0 - p01_0 + p02_0 + 
            p12_0 + p03_0 + p13_0 - p00_1 - 2 * p10_1 - 2 * p11_1 - 
            2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p13_1 - 2 * 
            p04_1, p00_0 + p10_0 + p01_0 + 2 * p11_0 + p02_0 + 
            2 * p12_0 + p03_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 
            3 * p11_1 - 3 * p02_1 - 3 * p12_1 - 3 * p03_1 - p13_1 - 
            3 * p04_1, p11_0 + p02_0 + p12_0 + p03_0 - 2 * p10_1 - 
            p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 
            p13_1 - 2 * p04_1, p01_0 + p11_0 + p02_0 + p12_0 + 
            p03_0 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 
            2 * p12_1 - 2 * p03_1 - p13_1 - 2 * p04_1, p00_0 + 
            p10_0 + p01_0 + p11_0 + p02_0 + 2 * p12_0 + p03_0 - 
            p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 
            3 * p12_1 - 3 * p03_1 - p13_1 - 3 * p04_1, p01_0 + 
            p12_0 + p03_0 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 
            p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - 2 * p04_1, 
        p12_0 + p03_0 - 2 * p10_1 - p01_1 - 2 * p11_1 - p02_1 - 
            2 * p12_1 - 2 * p03_1 - p13_1 - 2 * p04_1, p03_0 - 
            2 * p10_1 - p01_1 - 2 * p11_1 - p02_1 - 2 * p12_1 - 
            2 * p03_1 - p13_1 - p04_1, p00_0 + p03_0 - p00_1 - 
            2 * p10_1 - p01_1 - 2 * p11_1 - p02_1 - 2 * p12_1 - 
            2 * p03_1 - p13_1 - p04_1, p00_0 - p10_0 - p01_0 + 
            p03_0 - p00_1 - 2 * p10_1 - 2 * p11_1 - p02_1 - 2 * 
            p12_1 - 2 * p03_1 - p13_1 - p04_1, p00_0 - p10_0 - 
            p01_0 - p11_0 - p02_0 + p03_0 - p00_1 - 2 * p10_1 - 
            2 * p11_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - p04_1, 
        p00_0 + p12_0 + p03_0 - p00_1 - 2 * p10_1 - p01_1 - 2 * 
            p11_1 - p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - 2 * 
            p04_1, p00_0 + p01_0 + p12_0 + p03_0 + p13_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - 2 * p11_1 - p02_1 - 2 * p12_1 - 
            2 * p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 - p10_0 + 
            p01_0 - p11_0 - p02_0 - p12_0 + p03_0 - p13_0 - p04_0 - 
            p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p12_1 - 
            2 * p03_1 - p13_1, p00_0 + p01_0 + p12_0 + p03_0 - 
            p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - p02_1 - 
            2 * p12_1 - 2 * p03_1 - p13_1 - 2 * p04_1, p00_0 - 
            p10_0 + p01_0 - p11_0 - p02_0 + p03_0 - p00_1 - 2 * 
            p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p12_1 - 2 * p03_1 - 
            p13_1 - p04_1, p00_0 + p01_0 + p03_0 - p00_1 - 2 * 
            p10_1 - 2 * p01_1 - 2 * p11_1 - p02_1 - 2 * p12_1 - 
            2 * p03_1 - p13_1 - p04_1, p01_0 + p03_0 - 2 * p10_1 - 
            2 * p01_1 - 2 * p11_1 - p02_1 - 2 * p12_1 - 2 * p03_1 - 
            p13_1 - p04_1, p00_0 + p11_0 + p02_0 + p12_0 + p03_0 + 
            p13_0 - p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - 2 * 
            p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p13_1 - 2 * p04_1, 
        p00_0 - p10_0 - p01_0 - p11_0 + p02_0 - p12_0 + p03_0 - 
            p13_0 - p04_0 - p00_1 - 2 * p10_1 - 2 * p11_1 - 2 * 
            p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1, p01_0 + p02_0 + 
            p03_0 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 
            2 * p12_1 - 2 * p03_1 - p13_1 - p04_1, p00_0 + p01_0 + 
            p02_0 + p03_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * 
            p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - 
            p04_1, p00_0 + p10_0 + p01_0 + p11_0 + p02_0 + p12_0 + 
            p03_0 + p13_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * 
            p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p13_1 - 
            2 * p04_1, p00_0 + p10_0 + p01_0 + p11_0 + p02_0 + 
            p12_0 + p03_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * 
            p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - 
            2 * p04_1, p00_0 - p10_0 + p01_0 - p11_0 + p02_0 - 
            p12_0 + p03_0 - p13_0 - p04_0 - p00_1 - 2 * p10_1 - 
            2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * 
            p03_1 - p13_1, p00_0 + p11_0 + p02_0 + p12_0 + p03_0 - 
            p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - 
            2 * p12_1 - 2 * p03_1 - p13_1 - 2 * p04_1, p00_0 - 
            p10_0 - p01_0 + p02_0 + p03_0 - p00_1 - 2 * p10_1 - 
            2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - 
            p04_1, p00_0 + p02_0 + p03_0 - p00_1 - 2 * p10_1 - 
            p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 
            p13_1 - p04_1, p02_0 + p03_0 - 2 * p10_1 - p01_1 - 
            2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - 
            p04_1, p00_0 + p10_0 + p01_0 + 2 * p11_0 + p02_0 + 
            p12_0 + p03_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 3 * 
            p11_1 - 3 * p02_1 - 2 * p12_1 - 3 * p03_1 - p13_1 - 
            3 * p04_1, p00_0 - p10_0 - p01_0 + p02_0 + p12_0 + 
            p03_0 - p00_1 - 2 * p10_1 - 2 * p11_1 - 2 * p02_1 - 
            2 * p12_1 - 2 * p03_1 - p13_1 - 2 * p04_1, p00_0 + 
            p10_0 + p01_0 + p11_0 + p02_0 + 3 * p12_0 + p03_0 - 
            2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 3 * 
            p02_1 - 4 * p12_1 - 4 * p03_1 - p13_1 - 4 * p04_1, 
        -p10_0 - p01_0 + p02_0 + p12_0 + p03_0 - 2 * p10_1 - 
            2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - 
            2 * p04_1, p00_0 - p10_0 - p01_0 + p12_0 + p03_0 - 
            p00_1 - 2 * p10_1 - 2 * p11_1 - p02_1 - 2 * p12_1 - 
            2 * p03_1 - p13_1 - 2 * p04_1, -p10_0 - p01_0 + p12_0 + 
            p03_0 - 2 * p10_1 - 2 * p11_1 - p02_1 - 2 * p12_1 - 
            2 * p03_1 - p13_1 - 2 * p04_1, p00_0 + p10_0 + p01_0 + 
            2 * p11_0 + p02_0 + 3 * p12_0 + p03_0 - 2 * p00_1 - 
            2 * p10_1 - 2 * p01_1 - 3 * p11_1 - 3 * p02_1 - 4 * 
            p12_1 - 4 * p03_1 - p13_1 - 4 * p04_1, p00_0 + p11_0 + 
            p02_0 + 2 * p12_0 + p03_0 - p00_1 - 2 * p10_1 - p01_1 - 
            2 * p11_1 - 2 * p02_1 - 3 * p12_1 - 3 * p03_1 - p13_1 - 
            3 * p04_1, p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - 
            p12_0 + p03_0 - p13_0 - p04_0 - p00_1 - 2 * p10_1 - 
            2 * p11_1 - 2 * p12_1 - 2 * p03_1 - p13_1, p00_0 + 
            p12_0 + p03_0 + p13_0 - p00_1 - 2 * p10_1 - p01_1 - 
            2 * p11_1 - p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p13_1 - 
            2 * p04_1, p00_0 + p11_0 + p02_0 + 2 * p12_0 - p13_0 - 
            p04_0 - p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - 2 * 
            p02_1 - 3 * p12_1 - 3 * p03_1 - 3 * p04_1, p00_0 + 
            p11_0 + 2 * p12_0 - p00_1 - p10_1 - p01_1 - 2 * p11_1 - 
            2 * p02_1 - 3 * p12_1 - 3 * p03_1 - p13_1 - 3 * p04_1, 
        p00_0 + p11_0 + 2 * p12_0 - p13_0 - p04_0 - p00_1 - p10_1 - 
            p01_1 - 2 * p11_1 - 2 * p02_1 - 3 * p12_1 - 3 * p03_1 - 
            3 * p04_1, p00_0 + p10_0 + p01_0 + 2 * p11_0 + p02_0 + 
            3 * p12_0 - p13_0 - p04_0 - 2 * p00_1 - 2 * p10_1 - 
            2 * p01_1 - 3 * p11_1 - 3 * p02_1 - 4 * p12_1 - 4 * 
            p03_1 - 4 * p04_1, p00_0 + 2 * p12_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - 2 * p02_1 - 3 * p12_1 - 3 * p03_1 - 
            p13_1 - 3 * p04_1, p00_0 + 2 * p12_0 - p13_0 - p04_0 - 
            p00_1 - p10_1 - p01_1 - p11_1 - 2 * p02_1 - 3 * p12_1 - 
            3 * p03_1 - 3 * p04_1, p00_0 - p11_0 - p02_0 + 2 * 
            p12_0 - p03_0 - p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - 
            2 * p02_1 - 3 * p12_1 - 3 * p03_1 - 3 * p04_1, -p10_0 - 
            p01_0 + p12_0 - p10_1 - p11_1 - p02_1 - 2 * p12_1 - 
            2 * p03_1 - p13_1 - 2 * p04_1, p00_0 - p10_0 - p01_0 + 
            p12_0 - p13_0 - p04_0 - p00_1 - p10_1 - p11_1 - p02_1 - 
            2 * p12_1 - 2 * p03_1 - 2 * p04_1, p00_0 - p10_0 - 
            p01_0 + p12_0 - p00_1 - p10_1 - p11_1 - p02_1 - 2 * 
            p12_1 - 2 * p03_1 - p13_1 - 2 * p04_1, p00_0 + p10_0 + 
            p01_0 + p11_0 + p02_0 + 3 * p12_0 - p13_0 - p04_0 - 
            2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 3 * 
            p02_1 - 4 * p12_1 - 4 * p03_1 - 4 * p04_1, p00_0 + 
            p10_0 + p01_0 + 3 * p12_0 - p13_0 - p04_0 - 2 * p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1 - 3 * p02_1 - 4 * p12_1 - 
            4 * p03_1 - 4 * p04_1, p00_0 + p10_0 + p01_0 + 3 * 
            p12_0 - 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            3 * p02_1 - 4 * p12_1 - 4 * p03_1 - p13_1 - 4 * p04_1, 
        p00_0 - p10_0 + p01_0 - p11_0 + p02_0 - p12_0 - p13_0 - 
            p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1 - p03_1, p00_0 + p10_0 + p01_0 + 
            p11_0 + p02_0 - p13_0 - p04_0 - p00_1 - 2 * p10_1 - 
            2 * p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 2 * p03_1 - 
            2 * p04_1, p00_0 + p10_0 + p01_0 + p11_0 + p02_0 + 
            p12_0 - p13_0 - p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 
            2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * 
            p04_1, p00_0 + p01_0 + p02_0 - p13_0 - p04_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 
            p03_1 - p04_1, p00_0 - p10_0 + p01_0 - p11_0 + p02_0 - 
            p12_0 - p03_0 - p13_0 - p04_0 - p00_1 - 2 * p10_1 - 
            2 * p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1, p01_0 + 
            p02_0 - p13_0 - p04_0 - 2 * p10_1 - 2 * p01_1 - 2 * 
            p11_1 - 2 * p02_1 - p12_1 - p03_1 - p04_1, p00_0 - 
            p10_0 - p01_0 - p11_0 + p02_0 - p12_0 - p13_0 - p04_0 - 
            p00_1 - 2 * p10_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 
            p03_1, p00_0 + p11_0 + p02_0 - p13_0 - p04_0 - p00_1 - 
            2 * p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 
            2 * p03_1 - 2 * p04_1, p00_0 - p10_0 - p01_0 + p02_0 - 
            p13_0 - p04_0 - p00_1 - 2 * p10_1 - 2 * p11_1 - 2 * 
            p02_1 - p12_1 - p03_1 - p04_1, p00_0 + p02_0 - p13_0 - 
            p04_0 - p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - 2 * 
            p02_1 - p12_1 - p03_1 - p04_1, p01_0 + p11_0 + p02_0 - 
            p13_0 - p04_0 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1 - 2 * p03_1 - 2 * p04_1, p00_0 + 
            p10_0 + p01_0 + 2 * p11_0 + p02_0 - p13_0 - p04_0 - 
            p00_1 - 2 * p10_1 - 2 * p01_1 - 3 * p11_1 - 3 * p02_1 - 
            p12_1 - 3 * p03_1 - 3 * p04_1, p00_0 - p10_0 - p01_0 - 
            p11_0 + p02_0 - p12_0 - p03_0 - p13_0 - p04_0 - p00_1 - 
            2 * p10_1 - 2 * p11_1 - 2 * p02_1 - p12_1, p00_0 + 
            p11_0 + p02_0 + p12_0 - p13_0 - p04_0 - p00_1 - 2 * 
            p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 
            2 * p03_1 - 2 * p04_1, p00_0 + p10_0 + p01_0 + 2 * 
            p11_0 + p02_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 3 * 
            p11_1 - 3 * p02_1 - p12_1 - 3 * p03_1 - p13_1 - 3 * 
            p04_1, p11_0 + p02_0 - 2 * p10_1 - p01_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1 - 2 * p03_1 - p13_1 - 2 * p04_1, 
        p01_0 + p11_0 + p02_0 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1 - 2 * p03_1 - p13_1 - 2 * p04_1, 
        p02_0 - 2 * p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 
            p03_1 - p13_1 - p04_1, p00_0 + p02_0 - p00_1 - 2 * 
            p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - p03_1 - 
            p13_1 - p04_1, p00_0 - p10_0 - p01_0 + p02_0 - p00_1 - 
            2 * p10_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - p03_1 - 
            p13_1 - p04_1, p00_0 + p11_0 + p02_0 + p13_0 - p00_1 - 
            2 * p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 
            2 * p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 + p11_0 + 
            p02_0 - p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - 2 * 
            p02_1 - p12_1 - 2 * p03_1 - p13_1 - 2 * p04_1, p00_0 - 
            p10_0 - p01_0 - p11_0 + p02_0 - p12_0 - p03_0 - p00_1 - 
            2 * p10_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - p13_1 - 
            p04_1, p00_0 + p02_0 + p13_0 - p00_1 - 2 * p10_1 - 
            p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - p03_1 - 2 * 
            p13_1 - 2 * p04_1, p00_0 + p10_0 + p01_0 + p11_0 + 
            p02_0 + p13_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * 
            p11_1 - 2 * p02_1 - p12_1 - 2 * p03_1 - 2 * p13_1 - 
            2 * p04_1, p00_0 + p10_0 + p01_0 + p11_0 + p02_0 - 
            p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 
            p12_1 - 2 * p03_1 - p13_1 - 2 * p04_1, p00_0 + p01_0 + 
            p02_0 + p13_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * 
            p11_1 - 2 * p02_1 - p12_1 - p03_1 - 2 * p13_1 - 2 * 
            p04_1, p00_0 - p10_0 + p01_0 - p11_0 + p02_0 - p12_0 - 
            p03_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1 - p13_1 - p04_1, p00_0 + p01_0 + 
            p02_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1 - p03_1 - p13_1 - p04_1, p01_0 + 
            p02_0 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 
            p12_1 - p03_1 - p13_1 - p04_1, p02_0 - p13_0 - p04_0 - 
            2 * p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 
            p03_1 - p04_1, p11_0 + p02_0 - p13_0 - p04_0 - 2 * 
            p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 2 * 
            p03_1 - 2 * p04_1, p00_0 + p01_0 - p12_0 - p03_0 - 
            p13_0 - p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            p02_1 - p03_1 - p04_1, p00_0 + p10_0 + p01_0 + p11_0 - 
            p12_0 - p03_0 - p13_0 - p04_0 - p00_1 - 2 * p10_1 - 
            2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p03_1 - 2 * 
            p04_1, p00_0 + p10_0 + p01_0 - p12_0 - p03_0 - p13_0 - 
            p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 2 * 
            p02_1 - 2 * p03_1 - 2 * p04_1, p00_0 - p10_0 + p01_0 - 
            p11_0 - p12_0 - p03_0 - p13_0 - p04_0 - p00_1 - 2 * 
            p10_1 - 2 * p01_1 - p11_1 - p02_1, p00_0 - p10_0 + 
            p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - p13_0 - p04_0 - 
            p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1, p00_0 - p10_0 + 
            p01_0 - p11_0 - p12_0 - p13_0 - p04_0 - p00_1 - 2 * 
            p10_1 - 2 * p01_1 - p11_1 - p02_1 - p12_1 - p03_1, 
        p00_0 - p10_0 + p01_0 - p11_0 - p02_0 - p12_0 - p13_0 - 
            p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p12_1 - 
            p03_1, p00_0 + p10_0 + p01_0 - p13_0 - p04_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1 - 2 * p02_1 - p12_1 - 
            2 * p03_1 - 2 * p04_1, p00_0 + p10_0 + p01_0 + p12_0 - 
            p13_0 - p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p04_1, p00_0 + 
            p01_0 + p12_0 - p13_0 - p04_0 - p00_1 - 2 * p10_1 - 
            2 * p01_1 - p11_1 - p02_1 - 2 * p12_1 - 2 * p03_1 - 
            2 * p04_1, p00_0 - p10_0 + p01_0 - p11_0 - p02_0 - 
            p13_0 - p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            p12_1 - p03_1 - p04_1, p00_0 + p01_0 - p13_0 - p04_0 - 
            p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 - p12_1 - 
            p03_1 - p04_1, p01_0 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            p02_1 - p12_1 - p03_1 - p13_1 - p04_1, p00_0 + p01_0 - 
            p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 - p12_1 - 
            p03_1 - p13_1 - p04_1, p00_0 - p10_0 + p01_0 - p11_0 - 
            p02_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p12_1 - 
            p03_1 - p13_1 - p04_1, p00_0 + p01_0 + p12_0 + p13_0 - 
            p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 - 2 * 
            p12_1 - 2 * p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 + 
            p01_0 + p12_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - 2 * p04_1, 
        p00_0 - p10_0 + p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - 
            p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p12_1 - p13_1 - 
            p04_1, p00_0 - p10_0 + p01_0 - p11_0 - p12_0 - p03_0 - 
            p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 - p12_1 - 
            p13_1 - p04_1, p00_0 + p01_0 + p13_0 - p00_1 - 2 * 
            p10_1 - 2 * p01_1 - p11_1 - p02_1 - p12_1 - p03_1 - 
            2 * p13_1 - 2 * p04_1, p00_0 + p10_0 + p01_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1 - 2 * p02_1 - p12_1 - 
            2 * p03_1 - p13_1 - 2 * p04_1, p00_0 + p10_0 + p01_0 + 
            p12_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 2 * 
            p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - 2 * p04_1, 
        p00_0 + p10_0 + p01_0 + p13_0 - p00_1 - 2 * p10_1 - 2 * 
            p01_1 - p11_1 - 2 * p02_1 - p12_1 - 2 * p03_1 - 2 * 
            p13_1 - 2 * p04_1, p00_0 + p10_0 + p01_0 + p12_0 + 
            p13_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 2 * 
            p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p13_1 - 2 * p04_1, 
        p00_0 - p10_0 + p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - 
            p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p13_1 - 
            p04_1, p00_0 + p10_0 + p01_0 - p12_0 - p03_0 + p13_0 - 
            p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 2 * 
            p02_1 - 2 * p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 + 
            p10_0 + p01_0 + p11_0 - p12_0 - p03_0 + p13_0 - p04_0 - 
            p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 
            2 * p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 + p01_0 - 
            p12_0 - p03_0 + p13_0 - p04_0 - p00_1 - 2 * p10_1 - 
            2 * p01_1 - p11_1 - p02_1 - p03_1 - 2 * p13_1 - 2 * 
            p04_1, p00_0 - p10_0 + p01_0 - p11_0 - p12_0 - p03_0 - 
            p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 - 
            p13_1 - p04_1, p00_0 + p01_0 - p12_0 - p03_0 - p04_0 - 
            p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 - p03_1 - 
            p13_1 - p04_1, p01_0 - p12_0 - p03_0 - p13_0 - p04_0 - 
            2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 - p03_1 - p04_1, 
        p01_0 - p13_0 - p04_0 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            p02_1 - p12_1 - p03_1 - p04_1, p01_0 - p12_0 - p03_0 - 
            p04_0 - 2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 - p03_1 - 
            p13_1 - p04_1, -p10_0 - p11_0 - p02_0 - 2 * p12_0 - 
            2 * p03_0 - p13_0 - 2 * p04_0 - p10_1 - p01_1 + p12_1, 
        p00_0 - p10_0 - p11_0 - p02_0 - p12_0 - p03_0 - p13_0 - 
            p04_0 - p00_1 - p10_1 - p01_1, p00_0 - p10_0 - p01_0 - 
            p11_0 - p02_0 - p12_0 - p03_0 - p13_0 - p04_0 - p00_1 - 
            p10_1, p00_0 - p10_0 - p11_0 - p12_0 - p03_0 - p13_0 - 
            p04_0 - p00_1 - p10_1 - p01_1 - p11_1 - p02_1, p00_0 - 
            p10_0 - p01_0 - p11_0 - p12_0 - p03_0 - p13_0 - p04_0 - 
            p00_1 - p10_1 - p11_1 - p02_1, p00_0 - p10_0 - p01_0 - 
            p11_0 - p02_0 - p12_0 - p13_0 - p04_0 - p00_1 - p10_1 - 
            p11_1 - p12_1 - p03_1, p00_0 - p10_0 - p11_0 - p02_0 - 
            p12_0 - p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            p12_1 - p03_1, p00_0 - p10_0 - p01_0 - p11_0 - p12_0 - 
            p13_0 - p04_0 - p00_1 - p10_1 - p11_1 - p02_1 - p12_1 - 
            p03_1, p00_0 - p10_0 - p11_0 - p12_0 - p13_0 - p04_0 - 
            p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - p03_1, 
        p00_0 - p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - 
            p03_1 - p13_1 - p04_1, p00_0 + p11_0 + p12_0 + p13_0 - 
            p00_1 - p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * 
            p12_1 - 2 * p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 + 
            p11_0 + p13_0 - p00_1 - p10_1 - p01_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1 - 2 * p03_1 - 2 * p13_1 - 2 * p04_1, 
        p00_0 + p11_0 + p12_0 - p00_1 - p10_1 - p01_1 - 2 * p11_1 - 
            2 * p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - 2 * p04_1, 
        p00_0 + p11_0 - p00_1 - p10_1 - p01_1 - 2 * p11_1 - 2 * 
            p02_1 - p12_1 - 2 * p03_1 - p13_1 - 2 * p04_1, p00_0 - 
            p10_0 - p01_0 - p00_1 - p10_1 - p11_1 - p02_1 - p12_1 - 
            p03_1 - p13_1 - p04_1, p00_0 + p12_0 + p13_0 - p00_1 - 
            p10_1 - p01_1 - p11_1 - p02_1 - 2 * p12_1 - 2 * p03_1 - 
            2 * p13_1 - 2 * p04_1, p00_0 + p12_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - 
            2 * p04_1, p00_0 - p10_0 - p11_0 - p02_0 - p00_1 - 
            p10_1 - p01_1 - p11_1 - p12_1 - p03_1 - p13_1 - p04_1, 
        p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - p00_1 - p10_1 - 
            p11_1 - p12_1 - p03_1 - p13_1 - p04_1, p00_0 + p13_0 - 
            p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - p03_1 - 
            2 * p13_1 - 2 * p04_1, p00_0 - p10_0 - p11_0 - p12_0 - 
            p03_0 - p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - 
            p13_1 - p04_1, p00_0 - p10_0 - p01_0 - p11_0 - p12_0 - 
            p03_0 - p00_1 - p10_1 - p11_1 - p02_1 - p12_1 - p13_1 - 
            p04_1, p00_0 - p10_0 - p11_0 - p02_0 - p12_0 - p03_0 - 
            p00_1 - p10_1 - p01_1 - p11_1 - p12_1 - p13_1 - p04_1, 
        p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - 
            p00_1 - p10_1 - p11_1 - p12_1 - p13_1 - p04_1, p00_0 - 
            p11_0 - p02_0 - p12_0 - p03_0 - p13_0 - p04_0 - p00_1 - 
            p10_1 - p01_1 - p02_1 - p03_1 - p04_1, p00_0 + p10_0 - 
            p11_0 - p02_0 - p12_0 - p03_0 - p13_0 - p04_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - 2 * p02_1 - 2 * p03_1 - 2 * 
            p04_1, p00_0 - p12_0 - p03_0 - p13_0 - p04_0 - p00_1 - 
            p10_1 - p01_1 - p11_1 - p02_1 - p03_1 - p04_1, p00_0 + 
            p11_0 - p12_0 - p03_0 - p13_0 - p04_0 - p00_1 - p10_1 - 
            p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p03_1 - 2 * p04_1, 
        p00_0 - p10_0 - p01_0 - p12_0 - p03_0 - p13_0 - p04_0 - 
            p00_1 - p10_1 - p11_1 - p02_1 - p03_1 - p04_1, p00_0 - 
            p10_0 - p01_0 - p11_0 - p02_0 - p13_0 - p04_0 - p00_1 - 
            p10_1 - p11_1 - p12_1 - p03_1 - p04_1, p00_0 - p10_0 - 
            p11_0 - p02_0 - p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - 
            p11_1 - p12_1 - p03_1 - p04_1, p00_0 + p12_0 - p13_0 - 
            p04_0 - p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - 2 * 
            p12_1 - 2 * p03_1 - 2 * p04_1, p00_0 - p10_0 - p01_0 - 
            p13_0 - p04_0 - p00_1 - p10_1 - p11_1 - p02_1 - p12_1 - 
            p03_1 - p04_1, p00_0 + p11_0 - p13_0 - p04_0 - p00_1 - 
            p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 2 * 
            p03_1 - 2 * p04_1, p00_0 + p11_0 + p12_0 - p13_0 - 
            p04_0 - p00_1 - p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - 
            2 * p12_1 - 2 * p03_1 - 2 * p04_1, p00_0 - p13_0 - 
            p04_0 - p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - 
            p03_1 - p04_1, p00_0 + p10_0 - p11_0 - p02_0 + p12_0 - 
            p03_0 - p13_0 - p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 
            2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p04_1, p00_0 - 
            p10_0 - p01_0 - p11_0 - p02_0 - p03_0 - p13_0 - p04_0 - 
            p00_1 - p10_1 - p12_1 - p03_1 - p04_1, p00_0 - p11_0 - 
            p02_0 - p03_0 - p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - 
            p02_1 - p12_1 - p03_1 - p04_1, p00_0 - p11_0 - p02_0 + 
            p12_0 - p03_0 - p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - 
            p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p04_1, p00_0 - 
            p10_0 - p11_0 - p02_0 - p03_0 - p13_0 - p04_0 - p00_1 - 
            p10_1 - p01_1 - p12_1 - p03_1 - p04_1, p00_0 - p10_0 - 
            p11_0 - p02_0 - p12_0 - p03_0 - p04_0 - p00_1 - p10_1 - 
            p01_1 - p13_1 - p04_1, p00_0 - p11_0 - p02_0 - p12_0 - 
            p03_0 + p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - p02_1 - 
            p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 - p11_0 - p02_0 - 
            p12_0 - p03_0 - p04_0 - p00_1 - p10_1 - p01_1 - p02_1 - 
            p03_1 - p13_1 - p04_1, p00_0 - p10_0 - p01_0 - p11_0 - 
            p02_0 - p12_0 - p03_0 - p04_0 - p00_1 - p10_1 - p13_1 - 
            p04_1, p00_0 + p10_0 - p11_0 - p02_0 - p12_0 - p03_0 + 
            p13_0 - p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * 
            p02_1 - 2 * p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 - 
            p12_0 - p03_0 - p04_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            p02_1 - p03_1 - p13_1 - p04_1, p00_0 + p11_0 - p12_0 - 
            p03_0 + p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - 2 * 
            p11_1 - 2 * p02_1 - 2 * p03_1 - 2 * p13_1 - 2 * p04_1, 
        p00_0 - p10_0 - p01_0 - p12_0 - p03_0 - p04_0 - p00_1 - 
            p10_1 - p11_1 - p02_1 - p03_1 - p13_1 - p04_1, p00_0 - 
            p12_0 - p03_0 + p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - 
            p11_1 - p02_1 - p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 - 
            p10_0 - p11_0 - p12_0 - p03_0 - p04_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - p02_1 - p13_1 - p04_1, p00_0 - p10_0 - 
            p01_0 - p11_0 - p12_0 - p03_0 - p04_0 - p00_1 - p10_1 - 
            p11_1 - p02_1 - p13_1 - p04_1, p00_0 - p11_0 - p02_0 - 
            p03_0 + p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - p02_1 - 
            p12_1 - p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 - p10_0 - 
            p11_0 - p02_0 - p03_0 - p04_0 - p00_1 - p10_1 - p01_1 - 
            p12_1 - p03_1 - p13_1 - p04_1, p00_0 - p11_0 - p02_0 + 
            p12_0 - p03_0 + p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - 
            p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p13_1 - 2 * p04_1, 
        p00_0 - p11_0 - p02_0 - p03_0 - p04_0 - p00_1 - p10_1 - 
            p01_1 - p02_1 - p12_1 - p03_1 - p13_1 - p04_1, p00_0 - 
            p10_0 - p01_0 - p11_0 - p02_0 - p03_0 - p04_0 - p00_1 - 
            p10_1 - p12_1 - p03_1 - p13_1 - p04_1, p00_0 + p10_0 - 
            p11_0 - p02_0 + p12_0 - p03_0 + p13_0 - p04_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - 2 * p02_1 - 2 * p12_1 - 2 * 
            p03_1 - 2 * p13_1 - 2 * p04_1, -p10_0 - p01_0 - 2 * 
            p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - 
            2 * p04_0 + p11_1 + p12_1, -p10_0 - p01_0 - p11_0 - 
            p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - 2 * p04_0 + 
            p12_1, -p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - p03_1 - 
            p13_1 - p04_1, -p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - 
            p03_0 - p13_0 - p04_0, -p10_0 - p01_0 - 2 * p11_0 - 
            2 * p02_0 - p12_0 - 2 * p03_0 - p13_0 - 2 * p04_0 + 
            p11_1, -p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            2 * p03_0 - 2 * p13_0 - 2 * p04_0 + p11_1 + p13_1, 
        -p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - 2 * 
            p13_0 - 2 * p04_0 + p13_1, -p10_0 - p01_0 - p11_0 - 
            p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p13_0 - 2 * p04_0 + 
            p12_1 + p13_1, -p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - 
            2 * p12_0 - 2 * p03_0 - 2 * p13_0 - 2 * p04_0 + p11_1 + 
            p12_1 + p13_1, -p10_0 - p11_0 - p02_0 - p12_0 - p03_0 - 
            2 * p13_0 - 2 * p04_0 - p10_1 - p01_1 + p13_1, -p10_0 - 
            p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p13_0 - 
            2 * p04_0 - p10_1 - p01_1 + p12_1 + p13_1, p00_0 + 
            2 * p11_0 - p13_0 - p04_0 - p00_1 - p10_1 - 2 * p01_1 - 
            3 * p11_1 - 3 * p02_1 - p12_1 - 3 * p03_1 - 3 * p04_1, 
        p00_0 + 2 * p11_0 - p12_0 - p03_0 - p13_0 - p04_0 - p00_1 - 
            p10_1 - 2 * p01_1 - 3 * p11_1 - 3 * p02_1 - 3 * p03_1 - 
            3 * p04_1, p00_0 + 2 * p11_0 - p00_1 - p10_1 - 2 * 
            p01_1 - 3 * p11_1 - 3 * p02_1 - p12_1 - 3 * p03_1 - 
            p13_1 - 3 * p04_1, p11_0 - p10_1 - p01_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1 - 2 * p03_1 - p13_1 - 2 * p04_1, 
        p00_0 + p10_0 + p01_0 + 2 * p11_0 - p12_0 - p03_0 - p13_0 - 
            p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 3 * p11_1 - 
            3 * p02_1 - 3 * p03_1 - 3 * p04_1, -p10_0 - p11_0 - 
            p12_0 - p03_0 - 2 * p13_0 - 2 * p04_0 - p10_1 - p01_1 - 
            p11_1 - p02_1 + p13_1, -p10_0 - p01_0 - p11_0 - p12_0 - 
            p03_0 - 2 * p13_0 - 2 * p04_0 - p10_1 - p11_1 - p02_1 + 
            p13_1, p11_0 + p12_0 - p10_1 - p01_1 - 2 * p11_1 - 
            2 * p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - 2 * p04_1, 
        p00_0 + 2 * p11_0 + 2 * p12_0 - p00_1 - p10_1 - 2 * p01_1 - 
            3 * p11_1 - 3 * p02_1 - 3 * p12_1 - 3 * p03_1 - p13_1 - 
            3 * p04_1, p00_0 + 2 * p11_0 + 2 * p12_0 - p13_0 - 
            p04_0 - p00_1 - p10_1 - 2 * p01_1 - 3 * p11_1 - 3 * 
            p02_1 - 3 * p12_1 - 3 * p03_1 - 3 * p04_1, p12_0 - 
            p10_1 - p01_1 - p11_1 - p02_1 - 2 * p12_1 - 2 * p03_1 - 
            p13_1 - 2 * p04_1, p00_0 + p10_0 - p11_0 - p02_0 + 
            2 * p12_0 - p03_0 - p13_0 - p04_0 - p00_1 - 2 * p10_1 - 
            2 * p01_1 - 2 * p02_1 - 3 * p12_1 - 3 * p03_1 - 3 * 
            p04_1, p01_0 + p12_0 - p13_0 - p04_0 - 2 * p10_1 - 
            2 * p01_1 - p11_1 - p02_1 - 2 * p12_1 - 2 * p03_1 - 
            2 * p04_1, p00_0 + p10_0 + p01_0 + 2 * p12_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1 - 2 * p02_1 - 3 * p12_1 - 
            3 * p03_1 - p13_1 - 3 * p04_1, p01_0 + p12_0 - 2 * 
            p10_1 - 2 * p01_1 - p11_1 - p02_1 - 2 * p12_1 - 2 * 
            p03_1 - p13_1 - 2 * p04_1, p00_0 + p10_0 + p01_0 + 
            2 * p12_0 - p13_0 - p04_0 - p00_1 - 2 * p10_1 - 2 * 
            p01_1 - p11_1 - 2 * p02_1 - 3 * p12_1 - 3 * p03_1 - 
            3 * p04_1, p11_0 + p02_0 + p12_0 - p13_0 - p04_0 - 
            2 * p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 
            2 * p03_1 - 2 * p04_1, p00_0 + p10_0 + p01_0 + 2 * 
            p11_0 + p02_0 + 2 * p12_0 - p13_0 - p04_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - 3 * p11_1 - 3 * p02_1 - 3 * 
            p12_1 - 3 * p03_1 - 3 * p04_1, p01_0 + p11_0 + p02_0 + 
            p12_0 - p13_0 - p04_0 - 2 * p10_1 - 2 * p01_1 - 2 * 
            p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p04_1, 
        p00_0 + p10_0 + p01_0 + p11_0 + p02_0 + 2 * p12_0 - p13_0 - 
            p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 
            2 * p02_1 - 3 * p12_1 - 3 * p03_1 - 3 * p04_1, p01_0 + 
            p12_0 + p13_0 - 2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 - 
            2 * p12_1 - 2 * p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 + 
            p10_0 + p01_0 + 2 * p12_0 + 2 * p13_0 - p00_1 - 2 * 
            p10_1 - 2 * p01_1 - p11_1 - 2 * p02_1 - 3 * p12_1 - 
            3 * p03_1 - 3 * p13_1 - 3 * p04_1, p00_0 + p10_0 - 
            p11_0 - p02_0 + 2 * p12_0 - p03_0 + 2 * p13_0 - p04_0 - 
            p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p02_1 - 3 * p12_1 - 
            3 * p03_1 - 3 * p13_1 - 3 * p04_1, p12_0 + p13_0 - 
            p10_1 - p01_1 - p11_1 - p02_1 - 2 * p12_1 - 2 * p03_1 - 
            2 * p13_1 - 2 * p04_1, p00_0 + 2 * p11_0 + 2 * p12_0 + 
            2 * p13_0 - p00_1 - p10_1 - 2 * p01_1 - 3 * p11_1 - 
            3 * p02_1 - 3 * p12_1 - 3 * p03_1 - 3 * p13_1 - 3 * 
            p04_1, p11_0 + p12_0 + p13_0 - p10_1 - p01_1 - 2 * 
            p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p13_1 - 
            2 * p04_1, p00_0 + p10_0 + p01_0 + 2 * p11_0 - p12_0 - 
            p03_0 + 2 * p13_0 - p04_0 - p00_1 - 2 * p10_1 - 2 * 
            p01_1 - 3 * p11_1 - 3 * p02_1 - 3 * p03_1 - 3 * p13_1 - 
            3 * p04_1, p11_0 + p13_0 - p10_1 - p01_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1 - 2 * p03_1 - 2 * p13_1 - 2 * p04_1, 
        p00_0 + 2 * p11_0 + 2 * p13_0 - p00_1 - p10_1 - 2 * p01_1 - 
            3 * p11_1 - 3 * p02_1 - p12_1 - 3 * p03_1 - 3 * p13_1 - 
            3 * p04_1, p00_0 + 2 * p11_0 - p12_0 - p03_0 + 2 * 
            p13_0 - p04_0 - p00_1 - p10_1 - 2 * p01_1 - 3 * p11_1 - 
            3 * p02_1 - 3 * p03_1 - 3 * p13_1 - 3 * p04_1, p13_0 - 
            p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - p03_1 - 2 * 
            p13_1 - 2 * p04_1, p00_0 + p10_0 - p11_0 - p02_0 + 
            p12_0 - p03_0 + 2 * p13_0 - p04_0 - p00_1 - 2 * p10_1 - 
            2 * p01_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 3 * 
            p13_1 - 3 * p04_1, p00_0 + p10_0 - p11_0 - p02_0 - 
            p12_0 - p03_0 + 2 * p13_0 - p04_0 - p00_1 - 2 * p10_1 - 
            2 * p01_1 - 2 * p02_1 - 2 * p03_1 - 3 * p13_1 - 3 * 
            p04_1, p01_0 - p12_0 - p03_0 + p13_0 - p04_0 - 2 * 
            p10_1 - 2 * p01_1 - p11_1 - p02_1 - p03_1 - 2 * p13_1 - 
            2 * p04_1, p00_0 + p10_0 + p01_0 + p11_0 - p12_0 - 
            p03_0 + 2 * p13_0 - p04_0 - p00_1 - 2 * p10_1 - 2 * 
            p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p03_1 - 3 * p13_1 - 
            3 * p04_1, p00_0 + p10_0 + p01_0 - p12_0 - p03_0 + 
            2 * p13_0 - p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 
            p11_1 - 2 * p02_1 - 2 * p03_1 - 3 * p13_1 - 3 * p04_1, 
        p00_0 + p10_0 + p01_0 + p12_0 + 2 * p13_0 - p00_1 - 2 * 
            p10_1 - 2 * p01_1 - p11_1 - 2 * p02_1 - 2 * p12_1 - 
            2 * p03_1 - 3 * p13_1 - 3 * p04_1, p00_0 + p10_0 + 
            p01_0 + 2 * p13_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 
            p11_1 - 2 * p02_1 - p12_1 - 2 * p03_1 - 3 * p13_1 - 
            3 * p04_1, p01_0 + p13_0 - 2 * p10_1 - 2 * p01_1 - 
            p11_1 - p02_1 - p12_1 - p03_1 - 2 * p13_1 - 2 * p04_1, 
        p01_0 + p02_0 + p13_0 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1 - p03_1 - 2 * p13_1 - 2 * p04_1, 
        p00_0 + p10_0 + p01_0 + p11_0 + p02_0 + 2 * p13_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 
            2 * p03_1 - 3 * p13_1 - 3 * p04_1, p02_0 + p13_0 - 
            2 * p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 
            p03_1 - 2 * p13_1 - 2 * p04_1, p01_0 + p11_0 + p02_0 + 
            p13_0 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 
            p12_1 - 2 * p03_1 - 2 * p13_1 - 2 * p04_1, p11_0 + 
            p02_0 + p13_0 - 2 * p10_1 - p01_1 - 2 * p11_1 - 2 * 
            p02_1 - p12_1 - 2 * p03_1 - 2 * p13_1 - 2 * p04_1, 
        p00_0 + p10_0 + p01_0 + 2 * p11_0 + p02_0 + 2 * p13_0 - 
            p00_1 - 2 * p10_1 - 2 * p01_1 - 3 * p11_1 - 3 * p02_1 - 
            p12_1 - 3 * p03_1 - 3 * p13_1 - 3 * p04_1, p12_0 + 
            p03_0 + p13_0 - 2 * p10_1 - p01_1 - 2 * p11_1 - p02_1 - 
            2 * p12_1 - 2 * p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 + 
            p10_0 + p01_0 + 2 * p11_0 + p02_0 + p12_0 + p03_0 + 
            2 * p13_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 3 * p11_1 - 
            3 * p02_1 - 2 * p12_1 - 3 * p03_1 - 3 * p13_1 - 3 * 
            p04_1, p00_0 + p10_0 + p01_0 + p11_0 + p02_0 + p12_0 + 
            p03_0 + 2 * p13_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 
            2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 3 * 
            p13_1 - 3 * p04_1, p01_0 + p12_0 + p03_0 + p13_0 - 
            2 * p10_1 - 2 * p01_1 - 2 * p11_1 - p02_1 - 2 * p12_1 - 
            2 * p03_1 - 2 * p13_1 - 2 * p04_1, p11_0 + p02_0 + 
            p12_0 + p03_0 + p13_0 - 2 * p10_1 - p01_1 - 2 * p11_1 - 
            2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p13_1 - 2 * 
            p04_1, p00_0 + p10_0 + p01_0 + p11_0 + p02_0 + 2 * 
            p12_0 + p03_0 + 2 * p13_0 - p00_1 - 2 * p10_1 - 2 * 
            p01_1 - 2 * p11_1 - 2 * p02_1 - 3 * p12_1 - 3 * p03_1 - 
            3 * p13_1 - 3 * p04_1, p01_0 + p11_0 + p02_0 + p12_0 + 
            p03_0 + p13_0 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 
            2 * p02_1 - 2 * p12_1 - 2 * p03_1 - 2 * p13_1 - 2 * 
            p04_1, p00_0 + p10_0 + p01_0 + 2 * p11_0 + p02_0 + 
            2 * p12_0 + p03_0 + 2 * p13_0 - p00_1 - 2 * p10_1 - 
            2 * p01_1 - 3 * p11_1 - 3 * p02_1 - 3 * p12_1 - 3 * 
            p03_1 - 3 * p13_1 - 3 * p04_1, p00_0 - p10_0 - p11_0 - 
            p02_0 - p12_0 - p03_0 + p13_0 - p04_0 - p00_1 - p10_1 - 
            p01_1 - p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 + p01_0 + 
            p12_0 + p03_0 + 2 * p13_0 - p00_1 - 2 * p10_1 - 2 * 
            p01_1 - 2 * p11_1 - p02_1 - 2 * p12_1 - 2 * p03_1 - 
            3 * p13_1 - 3 * p04_1, p00_0 + p01_0 + p12_0 + 2 * 
            p13_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 - 
            2 * p12_1 - 2 * p03_1 - 3 * p13_1 - 3 * p04_1, -p10_0 + 
            p01_0 - p11_0 - p02_0 + p13_0 - 2 * p10_1 - 2 * p01_1 - 
            p11_1 - p12_1 - p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 + 
            p01_0 + 2 * p13_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 
            p11_1 - p02_1 - p12_1 - 2 * p03_1 - 3 * p13_1 - 3 * 
            p04_1, p00_0 + p01_0 - p12_0 - p03_0 + 2 * p13_0 - 
            p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 - 
            2 * p03_1 - 3 * p13_1 - 3 * p04_1, -p10_0 - p11_0 - 
            p02_0 + p13_0 - p10_1 - p01_1 - p11_1 - p12_1 - p03_1 - 
            2 * p13_1 - 2 * p04_1, p00_0 - p10_0 - p11_0 - p02_0 - 
            p03_0 + p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - p12_1 - 
            p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 - p10_0 - p11_0 - 
            p02_0 + p13_0 - p00_1 - p10_1 - p01_1 - p11_1 - p12_1 - 
            p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 - p10_0 + p01_0 - 
            p11_0 - p02_0 + p13_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 
            p11_1 - p12_1 - p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 - 
            p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p03_0 + p13_0 - 
            p04_0 - p00_1 - p10_1 - p03_1 - 2 * p13_1 - 2 * p04_1, 
        p00_0 + p10_0 + p01_0 + p11_0 - p12_0 - p03_0 + 3 * p13_0 - 
            p04_0 - 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 
            2 * p02_1 - 3 * p03_1 - 4 * p13_1 - 4 * p04_1, p00_0 + 
            p10_0 + p01_0 - p12_0 - p03_0 + 3 * p13_0 - p04_0 - 
            2 * p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 2 * p02_1 - 
            3 * p03_1 - 4 * p13_1 - 4 * p04_1, p00_0 + p10_0 + 
            p01_0 + 3 * p13_0 - 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 
            p11_1 - 2 * p02_1 - p12_1 - 3 * p03_1 - 4 * p13_1 - 
            4 * p04_1, p00_0 + p10_0 + p01_0 + p11_0 + p02_0 + 
            3 * p13_0 - 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * 
            p11_1 - 2 * p02_1 - p12_1 - 3 * p03_1 - 4 * p13_1 - 
            4 * p04_1, p00_0 + p10_0 + p01_0 + p11_0 + p02_0 + 
            p12_0 + p03_0 + 3 * p13_0 - 2 * p00_1 - 2 * p10_1 - 
            2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 3 * 
            p03_1 - 4 * p13_1 - 4 * p04_1, p00_0 - p10_0 - p01_0 - 
            p11_0 - p02_0 + p13_0 - p00_1 - p10_1 - p11_1 - p12_1 - 
            p03_1 - 2 * p13_1 - 2 * p04_1, p00_0 - p10_0 - p01_0 - 
            p11_0 - p02_0 - p03_0 + p13_0 - p04_0 - p00_1 - p10_1 - 
            p12_1 - p03_1 - 2 * p13_1 - 2 * p04_1, -p10_0 - p01_0 - 
            p11_0 - p02_0 + p13_0 - p10_1 - p11_1 - p12_1 - p03_1 - 
            2 * p13_1 - 2 * p04_1, p00_0 - p12_0 - p03_0 + 2 * 
            p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - 
            2 * p03_1 - 3 * p13_1 - 3 * p04_1, p00_0 - p11_0 - 
            p02_0 - p12_0 - p03_0 + 2 * p13_0 - p04_0 - p00_1 - 
            p10_1 - p01_1 - p02_1 - 2 * p03_1 - 3 * p13_1 - 3 * 
            p04_1, p00_0 + 2 * p13_0 - p00_1 - p10_1 - p01_1 - 
            p11_1 - p02_1 - p12_1 - 2 * p03_1 - 3 * p13_1 - 3 * 
            p04_1, p00_0 + p10_0 + p01_0 + 2 * p12_0 + 3 * p13_0 - 
            2 * p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 2 * p02_1 - 
            3 * p12_1 - 3 * p03_1 - 4 * p13_1 - 4 * p04_1, p00_0 + 
            p10_0 + p01_0 + p11_0 + p02_0 + 2 * p12_0 + p03_0 + 
            3 * p13_0 - 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * 
            p11_1 - 2 * p02_1 - 3 * p12_1 - 3 * p03_1 - 4 * p13_1 - 
            4 * p04_1, p00_0 - p11_0 - p02_0 + p12_0 - p03_0 + 
            2 * p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - p02_1 - 
            2 * p12_1 - 2 * p03_1 - 3 * p13_1 - 3 * p04_1, p00_0 + 
            p12_0 + 2 * p13_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            p02_1 - 2 * p12_1 - 2 * p03_1 - 3 * p13_1 - 3 * p04_1, 
        p00_0 + p12_0 + p03_0 + 2 * p13_0 - p00_1 - 2 * p10_1 - 
            p01_1 - 2 * p11_1 - p02_1 - 2 * p12_1 - 2 * p03_1 - 
            3 * p13_1 - 3 * p04_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 
            2 * p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p13_0 - 2 * 
            p04_0 + p00_1 + p10_1 - p11_1 - p02_1 + p12_1 - p03_1 + 
            p13_1 - p04_1, -p00_0 - p10_0 - p12_0 - p03_0 - p13_0 - 
            p04_0 + p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p03_1 - 
            p04_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p02_0 - 
            2 * p12_0 - 2 * p03_0 - 3 * p13_0 - 3 * p04_0 + p00_1 + 
            p10_1 - p11_1 - p02_1 + p12_1 - p03_1 + 2 * p13_1 - 
            p04_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p02_0 - 
            3 * p12_0 - 3 * p03_0 - 3 * p13_0 - 3 * p04_0 + p00_1 + 
            p10_1 - p11_1 - p02_1 + 2 * p12_1 - p03_1 + 2 * p13_1 - 
            p04_1, -p00_0 - p10_0 - p01_0 - 2 * p02_0 - 3 * p12_0 - 
            3 * p03_0 - 3 * p13_0 - 3 * p04_0 + p00_1 - p11_1 - 
            p02_1 + 2 * p12_1 - p03_1 + 2 * p13_1 - p04_1, -p00_0 - 
            p10_0 - p01_0 - p02_0 - p12_0 - p03_0 - p13_0 - p04_0 + 
            p00_1 - p11_1 - p02_1 - p03_1 - p04_1, -p00_0 - p10_0 - 
            p01_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p13_0 - 
            2 * p04_0 + p00_1 - p11_1 - p02_1 + p12_1 - p03_1 + 
            p13_1 - p04_1, -p00_0 - p10_0 - p01_0 - p12_0 - p03_0 - 
            p13_0 - p04_0 + p00_1 - p10_1 - p11_1 - p02_1 - p03_1 - 
            p04_1, -p00_0 - p10_0 - p01_0 - p02_0 - p12_0 - p03_0 - 
            2 * p13_0 - 2 * p04_0 + p00_1 - p11_1 - p02_1 - p03_1 + 
            p13_1 - p04_1, -p00_0 - p10_0 - p01_0 - p02_0 - 2 * 
            p12_0 - 2 * p03_0 - 3 * p13_0 - 3 * p04_0 + p00_1 - 
            p11_1 - p02_1 + p12_1 - p03_1 + 2 * p13_1 - p04_1, 
        -p00_0 - p10_0 - p12_0 - p03_0 - 2 * p13_0 - 2 * p04_0 + 
            p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p03_1 + p13_1 - 
            p04_1, -p00_0 - p10_0 - p01_0 - p12_0 - p03_0 - 2 * 
            p13_0 - 2 * p04_0 + p00_1 - p10_1 - p11_1 - p02_1 - 
            p03_1 + p13_1 - p04_1, -p00_0 - p10_0 - p01_0 - p11_0 - 
            p02_0 - 2 * p03_0 - 3 * p13_0 - 3 * p04_0 + p00_1 - 
            p12_1 - p03_1 + 2 * p13_1 - p04_1, -p00_0 - p10_0 - 
            p03_0 - 2 * p13_0 - 2 * p04_0 + p00_1 - p10_1 - p01_1 - 
            p11_1 - p02_1 - p12_1 - p03_1 + p13_1 - p04_1, -p00_0 - 
            p10_0 - p01_0 - p02_0 - 2 * p03_0 - 3 * p13_0 - 3 * 
            p04_0 + p00_1 - p11_1 - p02_1 - p12_1 - p03_1 + 2 * 
            p13_1 - p04_1, -p00_0 - p10_0 - p01_0 - p03_0 - 2 * 
            p13_0 - 2 * p04_0 + p00_1 - p10_1 - p11_1 - p02_1 - 
            p12_1 - p03_1 + p13_1 - p04_1, -p00_0 - p10_0 - p01_0 - 
            p13_0 - p04_0 + p00_1 - p10_1 - p11_1 - p02_1 - p12_1 - 
            p03_1 - p04_1, -p00_0 - p10_0 - p01_0 - p02_0 - p03_0 - 
            2 * p13_0 - 2 * p04_0 + p00_1 - p11_1 - p02_1 - p12_1 - 
            p03_1 + p13_1 - p04_1, -p00_0 - p10_0 - p01_0 - p02_0 - 
            p03_0 - p13_0 - p04_0 + p00_1 - p11_1 - p02_1 - p12_1 - 
            p03_1 - p04_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * 
            p02_0 - 2 * p03_0 - 3 * p13_0 - 3 * p04_0 + p00_1 + 
            p10_1 - p11_1 - p02_1 - p12_1 - p03_1 + 2 * p13_1 - 
            p04_1, -p00_0 - p10_0 - p13_0 - p04_0 + p00_1 - p10_1 - 
            p01_1 - p11_1 - p02_1 - p12_1 - p03_1 - p04_1, -p00_0 - 
            2 * p10_0 - 2 * p01_0 - 2 * p02_0 - 2 * p03_0 - 2 * 
            p13_0 - 2 * p04_0 + p00_1 + p10_1 - p11_1 - p02_1 - 
            p12_1 - p03_1 + p13_1 - p04_1, -p00_0 - p10_0 - p11_0 - 
            p02_0 - p03_0 - 2 * p13_0 - 2 * p04_0 + p00_1 - p10_1 - 
            p01_1 - p12_1 - p03_1 + p13_1 - p04_1, -p00_0 - p10_0 - 
            p01_0 - 2 * p11_0 - 2 * p02_0 - 2 * p03_0 - 3 * p13_0 - 
            3 * p04_0 + p00_1 + p11_1 - p12_1 - p03_1 + 2 * p13_1 - 
            p04_1, -p00_0 - p10_0 - 2 * p01_0 - 3 * p11_0 - 3 * 
            p02_0 - 3 * p03_0 - 3 * p13_0 - 3 * p04_0 + p00_1 + 
            2 * p11_1 - p12_1 - p03_1 + 2 * p13_1 - p04_1, -p00_0 - 
            p10_0 - p01_0 - p11_0 - p02_0 - p03_0 - p13_0 - p04_0 + 
            p00_1 - p12_1 - p03_1 - p04_1, -p00_0 - p10_0 - p01_0 - 
            2 * p11_0 - 2 * p02_0 - 2 * p03_0 - 2 * p13_0 - 2 * 
            p04_0 + p00_1 + p11_1 - p12_1 - p03_1 + p13_1 - p04_1, 
        -p00_0 - p10_0 - p11_0 - p02_0 - p03_0 - p13_0 - p04_0 + 
            p00_1 - p10_1 - p01_1 - p12_1 - p03_1 - p04_1, -p00_0 - 
            p10_0 - p01_0 - p11_0 - p02_0 - p03_0 - 2 * p13_0 - 
            2 * p04_0 + p00_1 - p12_1 - p03_1 + p13_1 - p04_1, 
        -p00_0 - p10_0 - p11_0 - p02_0 - p13_0 - p04_0 + p00_1 - 
            p10_1 - p01_1 - p11_1 - p12_1 - p03_1 - p04_1, -p00_0 - 
            p10_0 - p01_0 - p11_0 - p02_0 - p13_0 - p04_0 + p00_1 - 
            p10_1 - p11_1 - p12_1 - p03_1 - p04_1, -1 - p00_0 - 
            p10_0 + 2 * p01_0 + 2 * p02_0 + 2 * p00_1 - 2 * p10_1 - 
            2 * p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1, -1 - p00_0 - 
            p10_0 + 2 * p01_0 + 2 * p02_0 + p03_0 + 2 * p00_1 - 
            2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 
            p03_1, -1 - p00_0 - p10_0 - p01_0 + 2 * p02_0 + p03_0 + 
            2 * p00_1 - 2 * p10_1 + p01_1 - 2 * p11_1 - 2 * p02_1 - 
            p12_1 - p03_1, -1 - p00_0 - p10_0 - p01_0 + 2 * p02_0 + 
            2 * p00_1 - 2 * p10_1 + p01_1 - 2 * p11_1 - 2 * p02_1 - 
            p12_1, -1 - p00_0 - p10_0 + 2 * p01_0 - p11_0 - p02_0 + 
            2 * p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 + p02_1, 
        -1 - p00_0 - p10_0 + 2 * p01_0 - p11_0 - p02_0 + p03_0 + 
            2 * p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 + p02_1 - 
            p12_1 - p03_1, -p00_0 - p10_0 - p11_0 - p02_0 - p03_0 - 
            p04_0 + p00_1 - p10_1 - p01_1 - p12_1 - p03_1 - p13_1 - 
            p04_1, -p00_0 - p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - 
            2 * p03_0 - 2 * p04_0 + p00_1 + p11_1 - p12_1 - p03_1 - 
            p13_1 - p04_1, -p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - 
            p03_0 - p04_0 + p00_1 - p12_1 - p03_1 - p13_1 - p04_1, 
        -p00_0 - p10_0 - 2 * p01_0 - 3 * p11_0 - 3 * p02_0 - 
            3 * p03_0 - 3 * p04_0 + p00_1 + 2 * p11_1 - p12_1 - 
            p03_1 - p13_1 - p04_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 
            2 * p02_0 - 2 * p03_0 - 2 * p04_0 + p00_1 + p10_1 - 
            p11_1 - p02_1 - p12_1 - p03_1 - p13_1 - p04_1, -1 - 
            p00_0 - p10_0 + 2 * p01_0 + p03_0 + 2 * p00_1 - 2 * 
            p10_1 - 2 * p01_1 - p11_1 - p12_1 - p03_1, -1 - p00_0 - 
            p10_0 + 2 * p01_0 + p02_0 + p03_0 + 2 * p00_1 - 2 * 
            p10_1 - 2 * p01_1 - p11_1 - p02_1 - p12_1 - p03_1, 
        -1 - p00_0 - p10_0 + 2 * p01_0 + 2 * p00_1 - 2 * p10_1 - 
            2 * p01_1 - p11_1, -1 - p00_0 - p10_0 + 2 * p01_0 + 
            p02_0 + 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            p02_1, -p00_0 - p10_0 - p01_0 - p02_0 - p03_0 - p04_0 + 
            p00_1 - p11_1 - p02_1 - p12_1 - p03_1 - p13_1 - p04_1, 
        -p00_0 - p10_0 - p01_0 - 2 * p02_0 - 3 * p12_0 - 3 * 
            p03_0 - 3 * p04_0 + p00_1 - p11_1 - p02_1 + 2 * p12_1 - 
            p03_1 - p13_1 - p04_1, -p00_0 - p10_0 - p01_0 - p12_0 - 
            p03_0 - p04_0 + p00_1 - p10_1 - p11_1 - p02_1 - p03_1 - 
            p13_1 - p04_1, -p00_0 - p10_0 - p01_0 - p02_0 - 2 * 
            p12_0 - 2 * p03_0 - 2 * p04_0 + p00_1 - p11_1 - p02_1 + 
            p12_1 - p03_1 - p13_1 - p04_1, -p00_0 - p10_0 - p01_0 - 
            p02_0 - p12_0 - p03_0 - p04_0 + p00_1 - p11_1 - p02_1 - 
            p03_1 - p13_1 - p04_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 
            2 * p02_0 - 3 * p12_0 - 3 * p03_0 - 3 * p04_0 + p00_1 + 
            p10_1 - p11_1 - p02_1 + 2 * p12_1 - p03_1 - p13_1 - 
            p04_1, -p00_0 - p10_0 - p12_0 - p03_0 - p04_0 + p00_1 - 
            p10_1 - p01_1 - p11_1 - p02_1 - p03_1 - p13_1 - p04_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p02_0 - 2 * p12_0 - 
            2 * p03_0 - 2 * p04_0 + p00_1 + p10_1 - p11_1 - p02_1 + 
            p12_1 - p03_1 - p13_1 - p04_1, -p00_0 - p10_0 - 2 * 
            p01_0 - 3 * p11_0 - 3 * p02_0 - p12_0 - 3 * p03_0 - 
            3 * p04_0 + p00_1 + 2 * p11_1 - p13_1 - p04_1, -p00_0 - 
            p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - p04_0 + 
            p00_1 - p13_1 - p04_1, -p00_0 - p10_0 - p01_0 - 2 * 
            p11_0 - 2 * p02_0 - p12_0 - 2 * p03_0 - 2 * p04_0 + 
            p00_1 + p11_1 - p13_1 - p04_1, -p00_0 - p10_0 - p01_0 - 
            2 * p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * 
            p04_0 + p00_1 + p11_1 + p12_1 - p13_1 - p04_1, -p00_0 - 
            p10_0 - p11_0 - p02_0 - p12_0 - p03_0 - p04_0 + p00_1 - 
            p10_1 - p01_1 - p13_1 - p04_1, -p00_0 - p10_0 - p01_0 - 
            p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p04_0 + 
            p00_1 + p12_1 - p13_1 - p04_1, -p00_0 - p10_0 - p11_0 - 
            p12_0 - p03_0 - p04_0 + p00_1 - p10_1 - p01_1 - p11_1 - 
            p02_1 - p13_1 - p04_1, -p00_0 - p10_0 - p01_0 - p11_0 - 
            p12_0 - p03_0 - p04_0 + p00_1 - p10_1 - p11_1 - p02_1 - 
            p13_1 - p04_1, -p00_0 - p10_0 - 2 * p01_0 - 3 * p11_0 - 
            3 * p02_0 - 3 * p12_0 - 3 * p03_0 - 3 * p04_0 + p00_1 + 
            2 * p11_1 + 2 * p12_1 - p13_1 - p04_1, -p00_0 - p10_0 - 
            p01_0 - 2 * p11_0 - 2 * p02_0 - 3 * p12_0 - 3 * p03_0 - 
            3 * p04_0 + p00_1 + p11_1 + 2 * p12_1 - p13_1 - p04_1, 
        -p00_0 - p10_0 - p01_0 - p11_0 - 2 * p02_0 - 3 * p12_0 - 
            3 * p03_0 - 3 * p04_0 + p00_1 + 2 * p12_1 - p13_1 - 
            p04_1, -p00_0 - p10_0 - p11_0 - p02_0 - 2 * p12_0 - 
            2 * p03_0 - 2 * p04_0 + p00_1 - p10_1 - p01_1 + p12_1 - 
            p13_1 - p04_1, -1 - p00_0 - p10_0 + 2 * p01_0 - p11_0 - 
            p02_0 - p12_0 - p03_0 + 2 * p00_1 - 2 * p10_1 - 2 * 
            p01_1 - p11_1 + p02_1 + p03_1, -1 - p00_0 - p10_0 + 
            2 * p01_0 - p11_0 + p02_0 - p12_0 - p03_0 + 2 * p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 + p03_1, -1 - 
            p00_0 - p10_0 - p01_0 - p11_0 + 2 * p02_0 - p12_0 - 
            p03_0 + 2 * p00_1 - 2 * p10_1 + p01_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1 + p03_1, -1 - p00_0 - p10_0 + 2 * 
            p01_0 - p11_0 + 2 * p02_0 - p12_0 - p03_0 + 2 * p00_1 - 
            2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 + 
            p03_1, -p00_0 - p10_0 - p01_0 + p02_0 + p03_0 + p00_1 - 
            2 * p10_1 - 2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 2 * 
            p03_1 - p13_1 - p04_1, -p00_0 - p10_0 + p01_0 + p02_0 + 
            p03_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 
            2 * p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - p04_1, 
        -p00_0 - p10_0 + p01_0 - p11_0 - p02_0 + p03_0 + p00_1 - 
            2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p12_1 - 2 * 
            p03_1 - p13_1 - p04_1, -p00_0 - p10_0 - p01_0 - p11_0 - 
            p02_0 + p03_0 + p00_1 - 2 * p10_1 - 2 * p11_1 - 2 * 
            p12_1 - 2 * p03_1 - p13_1 - p04_1, -p00_0 - p10_0 + 
            p01_0 + p03_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * 
            p11_1 - p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - p04_1, 
        -p00_0 - p10_0 - p01_0 + p03_0 + p00_1 - 2 * p10_1 - 
            2 * p11_1 - p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - 
            p04_1, -p00_0 - p10_0 - p01_0 - p11_0 + p02_0 - p12_0 - 
            p03_0 + p00_1 - 2 * p10_1 - 2 * p11_1 - 2 * p02_1 - 
            p12_1 - p13_1 - p04_1, -p00_0 - p10_0 + p01_0 - p11_0 + 
            p02_0 - p12_0 - p03_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - 
            2 * p11_1 - 2 * p02_1 - p12_1 - p13_1 - p04_1, -p00_0 - 
            p10_0 + p01_0 - p11_0 - p02_0 - p12_0 - p03_0 + p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1 - p12_1 - p13_1 - p04_1, 
        -p00_0 - p10_0 + p01_0 - p11_0 - p12_0 - p03_0 + p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 - p12_1 - p13_1 - 
            p04_1, -p00_0 - p10_0 + p01_0 - p11_0 - p12_0 - p03_0 - 
            p04_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 - 
            p13_1 - p04_1, -p00_0 - p10_0 + p01_0 - p11_0 - p02_0 - 
            p12_0 - p03_0 - p04_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - 
            p11_1 - p13_1 - p04_1, -p00_0 - p10_0 - p01_0 - p11_0 - 
            p02_0 - p12_0 - p03_0 + p00_1 - p10_1 - p11_1 - p12_1 - 
            p13_1 - p04_1, -p00_0 - p10_0 - p11_0 - p02_0 - p12_0 - 
            p03_0 + p00_1 - p10_1 - p01_1 - p11_1 - p12_1 - p13_1 - 
            p04_1, -p00_0 - p10_0 - p01_0 - p11_0 - p12_0 - p03_0 + 
            p00_1 - p10_1 - p11_1 - p02_1 - p12_1 - p13_1 - p04_1, 
        -p00_0 - p10_0 - p11_0 - p12_0 - p03_0 + p00_1 - p10_1 - 
            p01_1 - p11_1 - p02_1 - p12_1 - p13_1 - p04_1, -p00_0 - 
            p10_0 + p01_0 - p12_0 - p03_0 - p04_0 + p00_1 - 2 * 
            p10_1 - 2 * p01_1 - p11_1 - p02_1 - p03_1 - p13_1 - 
            p04_1, -p00_0 - p10_0 - p01_0 + p00_1 - p10_1 - p11_1 - 
            p02_1 - p12_1 - p03_1 - p13_1 - p04_1, -p00_0 - p10_0 + 
            p01_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 - 
            p12_1 - p03_1 - p13_1 - p04_1, -p00_0 - p10_0 + p00_1 - 
            p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - p03_1 - p13_1 - 
            p04_1, -p00_0 - p10_0 - p11_0 - p02_0 + p00_1 - p10_1 - 
            p01_1 - p11_1 - p12_1 - p03_1 - p13_1 - p04_1, -p00_0 - 
            p10_0 - p01_0 - p11_0 - p02_0 + p00_1 - p10_1 - p11_1 - 
            p12_1 - p03_1 - p13_1 - p04_1, -p00_0 - p10_0 + p01_0 - 
            p11_0 - p02_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            p12_1 - p03_1 - p13_1 - p04_1, -p00_0 - p10_0 + p01_0 + 
            p02_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1 - p03_1 - p13_1 - p04_1, -p00_0 - 
            p10_0 - p01_0 + p02_0 + p00_1 - 2 * p10_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1 - p03_1 - p13_1 - p04_1, -p00_0 - 
            p10_0 + p01_0 + p02_0 - p13_0 - p04_0 + p00_1 - 2 * 
            p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 
            p03_1 - p04_1, -p00_0 - p10_0 - p01_0 + p02_0 - p13_0 - 
            p04_0 + p00_1 - 2 * p10_1 - 2 * p11_1 - 2 * p02_1 - 
            p12_1 - p03_1 - p04_1, -p00_0 - p10_0 + p01_0 - p11_0 - 
            p02_0 - p13_0 - p04_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - 
            p11_1 - p12_1 - p03_1 - p04_1, -p00_0 - p10_0 + p01_0 - 
            p13_0 - p04_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            p02_1 - p12_1 - p03_1 - p04_1, -p00_0 - p10_0 - p01_0 - 
            p11_0 - p12_0 - p03_0 - 2 * p13_0 - 2 * p04_0 + p00_1 - 
            p10_1 - p11_1 - p02_1 + p13_1, -p00_0 - p10_0 - p01_0 - 
            p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - 3 * p13_0 - 
            3 * p04_0 + p00_1 + p12_1 + 2 * p13_1, -p00_0 - p10_0 - 
            p01_0 - p11_0 - p02_0 - p12_0 - 2 * p03_0 - 3 * p13_0 - 
            3 * p04_0 + p00_1 + 2 * p13_1, -p00_0 - p10_0 - p11_0 - 
            p12_0 - p03_0 - 2 * p13_0 - 2 * p04_0 + p00_1 - p10_1 - 
            p01_1 - p11_1 - p02_1 + p13_1, -p00_0 - p10_0 + p01_0 - 
            p12_0 - p03_0 - p13_0 - p04_0 + p00_1 - 2 * p10_1 - 
            2 * p01_1 - p11_1 - p02_1 - p03_1 - p04_1, -p00_0 - 
            p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - 3 * p12_0 - 
            3 * p03_0 - 3 * p13_0 - 3 * p04_0 + p00_1 + p11_1 + 
            2 * p12_1 + 2 * p13_1, -p00_0 - p10_0 - p01_0 - p11_0 - 
            2 * p02_0 - 3 * p12_0 - 3 * p03_0 - 3 * p13_0 - 3 * 
            p04_0 + p00_1 + 2 * p12_1 + 2 * p13_1, -p00_0 - p10_0 - 
            p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p13_0 - 
            2 * p04_0 + p00_1 - p10_1 - p01_1 + p12_1 + p13_1, 
        -p00_0 - p10_0 - p11_0 - p02_0 - p12_0 - p03_0 - 2 * 
            p13_0 - 2 * p04_0 + p00_1 - p10_1 - p01_1 + p13_1, 
        -p00_0 - p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            2 * p03_0 - 3 * p13_0 - 3 * p04_0 + p00_1 + p11_1 + 
            2 * p13_1, -p00_0 - p10_0 - p01_0 - 2 * p11_0 - 2 * 
            p02_0 - 2 * p12_0 - 2 * p03_0 - 3 * p13_0 - 3 * p04_0 + 
            p00_1 + p11_1 + p12_1 + 2 * p13_1, -p00_0 - p10_0 - 
            2 * p01_0 - 3 * p11_0 - 3 * p02_0 - 3 * p12_0 - 3 * 
            p03_0 - 3 * p13_0 - 3 * p04_0 + p00_1 + 2 * p11_1 + 
            2 * p12_1 + 2 * p13_1, -p00_0 - p10_0 - 2 * p01_0 - 
            3 * p11_0 - 3 * p02_0 - p12_0 - 3 * p03_0 - 3 * p13_0 - 
            3 * p04_0 + p00_1 + 2 * p11_1 + 2 * p13_1, -p00_0 - 
            p10_0 - 2 * p01_0 - 3 * p11_0 - 3 * p02_0 - p12_0 - 
            3 * p03_0 - p13_0 - 3 * p04_0 + p00_1 + 2 * p11_1, 
        -p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p03_0 - 
            p13_0 - p04_0 + p00_1, -p00_0 - p10_0 - p01_0 - 2 * 
            p11_0 - 2 * p02_0 - p12_0 - 2 * p03_0 - p13_0 - 2 * 
            p04_0 + p00_1 + p11_1, -p00_0 - p10_0 - p01_0 - 2 * 
            p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 - p13_0 - 
            2 * p04_0 + p00_1 + p11_1 + p12_1, -p00_0 - p10_0 - 
            p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 2 * p03_0 - 
            2 * p13_0 - 2 * p04_0 + p00_1 + p11_1 + p13_1, -p00_0 - 
            p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - 2 * p12_0 - 
            2 * p03_0 - 2 * p13_0 - 2 * p04_0 + p00_1 + p11_1 + 
            p12_1 + p13_1, -p00_0 - p10_0 - p11_0 - p02_0 - p12_0 - 
            p03_0 - p13_0 - p04_0 + p00_1 - p10_1 - p01_1, -p00_0 - 
            p10_0 - p01_0 - p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - 
            p13_0 - 2 * p04_0 + p00_1 + p12_1, -p00_0 - p10_0 - 
            p01_0 - p11_0 - p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * 
            p13_0 - 2 * p04_0 + p00_1 + p12_1 + p13_1, -p00_0 - 
            p10_0 - p11_0 - p12_0 - p03_0 - p13_0 - p04_0 + p00_1 - 
            p10_1 - p01_1 - p11_1 - p02_1, -p00_0 - p10_0 - p01_0 - 
            p11_0 - p12_0 - p03_0 - p13_0 - p04_0 + p00_1 - p10_1 - 
            p11_1 - p02_1, -p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - 
            p12_0 - p03_0 - 2 * p13_0 - 2 * p04_0 + p00_1 + p13_1, 
        -p00_0 - p10_0 - p11_0 - p12_0 - p13_0 - p04_0 + p00_1 - 
            p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - p03_1, -p00_0 - 
            p10_0 - p01_0 - p11_0 - p12_0 - p13_0 - p04_0 + p00_1 - 
            p10_1 - p11_1 - p02_1 - p12_1 - p03_1, -p00_0 - p10_0 - 
            p11_0 - p02_0 - p12_0 - p13_0 - p04_0 + p00_1 - p10_1 - 
            p01_1 - p11_1 - p12_1 - p03_1, -p00_0 - p10_0 - p01_0 - 
            p11_0 - p02_0 - p12_0 - p13_0 - p04_0 + p00_1 - p10_1 - 
            p11_1 - p12_1 - p03_1, -p00_0 - p10_0 - 2 * p01_0 - 
            3 * p11_0 - 3 * p02_0 - 3 * p12_0 - 3 * p03_0 - p13_0 - 
            3 * p04_0 + p00_1 + 2 * p11_1 + 2 * p12_1, -p00_0 - 
            p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - 3 * p12_0 - 
            3 * p03_0 - p13_0 - 3 * p04_0 + p00_1 + p11_1 + 2 * 
            p12_1, -p00_0 - p10_0 - p01_0 - p11_0 - 2 * p02_0 - 
            3 * p12_0 - 3 * p03_0 - p13_0 - 3 * p04_0 + p00_1 + 
            2 * p12_1, -p00_0 - p10_0 - p11_0 - p02_0 - 2 * p12_0 - 
            2 * p03_0 - p13_0 - 2 * p04_0 + p00_1 - p10_1 - p01_1 + 
            p12_1, -p00_0 - p10_0 + p01_0 - p11_0 - p02_0 - p12_0 - 
            p13_0 - p04_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            p12_1 - p03_1, -p00_0 - p10_0 + p01_0 - p11_0 - p12_0 - 
            p13_0 - p04_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            p02_1 - p12_1 - p03_1, -p00_0 - p10_0 + p01_0 - p11_0 - 
            p02_0 - p12_0 - p03_0 - p13_0 - p04_0 + p00_1 - 2 * 
            p10_1 - 2 * p01_1 - p11_1, -p00_0 - p10_0 + p01_0 - 
            p11_0 - p12_0 - p03_0 - p13_0 - p04_0 + p00_1 - 2 * 
            p10_1 - 2 * p01_1 - p11_1 - p02_1, -p00_0 - p10_0 - 
            p01_0 - p11_0 + p02_0 - p12_0 - p03_0 - p13_0 - p04_0 + 
            p00_1 - 2 * p10_1 - 2 * p11_1 - 2 * p02_1 - p12_1, 
        -p00_0 - p10_0 - p01_0 - p11_0 + p02_0 - p12_0 - p13_0 - 
            p04_0 + p00_1 - 2 * p10_1 - 2 * p11_1 - 2 * p02_1 - 
            p12_1 - p03_1, -p00_0 - p10_0 + p01_0 - p11_0 + p02_0 - 
            p12_0 - p03_0 - p13_0 - p04_0 + p00_1 - 2 * p10_1 - 
            2 * p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1, -p00_0 - 
            p10_0 + p01_0 - p11_0 + p02_0 - p12_0 - p13_0 - p04_0 + 
            p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 
            p12_1 - p03_1, -p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - 
            p12_0 + p03_0 - p13_0 - p04_0 + p00_1 - 2 * p10_1 - 
            2 * p11_1 - 2 * p12_1 - 2 * p03_1 - p13_1, -p00_0 - 
            p10_0 + p01_0 - p11_0 + p02_0 - p12_0 + p03_0 - p13_0 - 
            p04_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 
            2 * p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1, -p00_0 - 
            p10_0 - p01_0 - p11_0 + p02_0 - p12_0 + p03_0 - p13_0 - 
            p04_0 + p00_1 - 2 * p10_1 - 2 * p11_1 - 2 * p02_1 - 
            2 * p12_1 - 2 * p03_1 - p13_1, -p00_0 - p10_0 + p01_0 - 
            p11_0 - p02_0 - p12_0 + p03_0 - p13_0 - p04_0 + p00_1 - 
            2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p12_1 - 2 * 
            p03_1 - p13_1, -1 + 2 * p00_0 - 2 * p10_0 + p01_0 - 
            2 * p11_0 - 2 * p02_0 - p12_0 + p03_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 + 2 * p02_1 - p12_1 - p03_1, -1 + 2 * 
            p00_0 - 2 * p10_0 + p01_0 - 2 * p11_0 - 2 * p02_0 - 
            p12_0 - p00_1 - p10_1 - p01_1 + 2 * p02_1, -1 + 2 * 
            p00_0 - 2 * p10_0 + 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 
            p12_0 + p03_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 + 
            2 * p02_1 - p12_1 - p03_1, -1 + 2 * p00_0 - 2 * p10_0 + 
            2 * p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1 + 2 * p02_1, -2 * p10_0 - 
            p01_0 - 2 * p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 - 
            2 * p04_0 + p11_1 + p02_1 + p12_1 - p13_1 - p04_1, 
        -2 * p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            2 * p03_0 - 2 * p04_0 + p11_1 + p02_1 - p13_1 - p04_1, 
        -2 * p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            p03_0 - p04_0 + p02_1 - p13_1 - p04_1, -1 + 2 * p00_0 - 
            2 * p10_0 + p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            p03_0 - p00_1 - p10_1 - p01_1 + 2 * p02_1 + p03_1, 
        -1 + 2 * p00_0 - 2 * p10_0 + 2 * p01_0 - 2 * p11_0 - 
            2 * p02_0 - p12_0 - p03_0 - p00_1 - 2 * p10_1 - 2 * 
            p01_1 - p11_1 + 2 * p02_1 + p03_1, -p00_0 - 2 * p10_0 - 
            p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 2 * p03_0 - 
            3 * p13_0 - 3 * p04_0 + p00_1 + p11_1 + p02_1 + 2 * 
            p13_1, -p00_0 - 2 * p10_0 + p01_0 - 2 * p11_0 - 2 * 
            p02_0 - p12_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 + 
            p02_1 - p12_1 - p03_1 - p13_1 - p04_1, -p00_0 - 2 * 
            p10_0 - 2 * p11_0 - 2 * p02_0 - p12_0 + p00_1 - p10_1 - 
            p01_1 - p11_1 + p02_1 - p12_1 - p03_1 - p13_1 - p04_1, 
        -p00_0 - 2 * p10_0 + p01_0 - 2 * p11_0 - 2 * p02_0 - 
            p12_0 + p03_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * 
            p11_1 + p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - p04_1, 
        -p00_0 - 2 * p10_0 + p01_0 - 2 * p11_0 - 2 * p02_0 - 
            p12_0 - p03_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 + 
            p02_1 - p12_1 - p13_1 - p04_1, -p00_0 - 2 * p10_0 + 
            p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - p03_0 - p04_0 + 
            p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 + p02_1 - p13_1 - 
            p04_1, -p00_0 - 2 * p10_0 - 2 * p11_0 - 2 * p02_0 - 
            p12_0 - p03_0 + p00_1 - p10_1 - p01_1 - p11_1 + p02_1 - 
            p12_1 - p13_1 - p04_1, -p00_0 - 2 * p10_0 - p01_0 - 
            2 * p11_0 - 2 * p02_0 - p12_0 - p03_0 - p04_0 + p00_1 + 
            p02_1 - p13_1 - p04_1, -p00_0 - 2 * p10_0 - 2 * p11_0 - 
            2 * p02_0 - p12_0 - p03_0 - p04_0 + p00_1 - p10_1 - 
            p01_1 + p02_1 - p13_1 - p04_1, -p00_0 - 2 * p10_0 - 
            p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 2 * p03_0 - 
            2 * p04_0 + p00_1 + p11_1 + p02_1 - p13_1 - p04_1, 
        -p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - 
            3 * p12_0 - 3 * p03_0 - 3 * p04_0 + p00_1 + p11_1 + 
            p02_1 + 2 * p12_1 - p13_1 - p04_1, -1 - p00_0 - 2 * 
            p10_0 + 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            p03_0 + 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 + 
            2 * p02_1 + p03_1, -1 - p00_0 - 2 * p10_0 + 2 * p01_0 - 
            2 * p11_0 - 2 * p02_0 - p12_0 + p03_0 + 2 * p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1 + 2 * p02_1 - p12_1 - 
            p03_1, -1 - p00_0 - 2 * p10_0 + 2 * p01_0 - 2 * p11_0 - 
            2 * p02_0 - p12_0 + 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 
            p11_1 + 2 * p02_1, -p00_0 - 2 * p10_0 - p01_0 - 2 * 
            p11_0 - 2 * p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p04_0 + 
            p00_1 + p11_1 + p02_1 + p12_1 - p13_1 - p04_1, -p00_0 - 
            2 * p10_0 + p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 + 
            p03_0 - p13_0 - p04_0 + p00_1 - 2 * p10_1 - 2 * p01_1 - 
            2 * p11_1 + p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1, 
        -p00_0 - 2 * p10_0 + p01_0 - 2 * p11_0 - 2 * p02_0 - 
            p12_0 - p03_0 - p13_0 - p04_0 + p00_1 - 2 * p10_1 - 
            2 * p01_1 - p11_1 + p02_1, -p00_0 - 2 * p10_0 + p01_0 - 
            2 * p11_0 - 2 * p02_0 - p12_0 - p13_0 - p04_0 + p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1 + p02_1 - p12_1 - p03_1, 
        -p00_0 - 2 * p10_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            p03_0 - 2 * p13_0 - 2 * p04_0 + p00_1 - p10_1 - p01_1 + 
            p02_1 + p13_1, -p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - 
            2 * p02_0 - p12_0 - p03_0 - 2 * p13_0 - 2 * p04_0 + 
            p00_1 + p02_1 + p13_1, -p00_0 - 2 * p10_0 - 2 * p11_0 - 
            2 * p02_0 - p12_0 - p13_0 - p04_0 + p00_1 - p10_1 - 
            p01_1 - p11_1 + p02_1 - p12_1 - p03_1, -p00_0 - 2 * 
            p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 2 * 
            p03_0 - 2 * p13_0 - 2 * p04_0 + p00_1 + p11_1 + p02_1 + 
            p13_1, -p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - 2 * 
            p02_0 - p12_0 - 2 * p03_0 - p13_0 - 2 * p04_0 + p00_1 + 
            p11_1 + p02_1, -p00_0 - 2 * p10_0 - 2 * p11_0 - 2 * 
            p02_0 - p12_0 - p03_0 - p13_0 - p04_0 + p00_1 - p10_1 - 
            p01_1 + p02_1, -p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - 
            2 * p02_0 - p12_0 - p03_0 - p13_0 - p04_0 + p00_1 + 
            p02_1, p00_0 - 2 * p10_0 + p01_0 - 2 * p11_0 - 2 * 
            p02_0 - p12_0 - p03_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 
            p11_1 + p02_1 - p12_1 - p13_1 - p04_1, p00_0 - 2 * 
            p10_0 + p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - p03_0 - 
            p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 + p02_1 - 
            p13_1 - p04_1, p00_0 - 2 * p10_0 - 2 * p11_0 - 2 * 
            p02_0 - p12_0 - p03_0 - p00_1 - p10_1 - p01_1 - p11_1 + 
            p02_1 - p12_1 - p13_1 - p04_1, p00_0 - 2 * p10_0 - 
            2 * p11_0 - 2 * p02_0 - p12_0 - p03_0 - p04_0 - p00_1 - 
            p10_1 - p01_1 + p02_1 - p13_1 - p04_1, p00_0 - 2 * 
            p10_0 + p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 + p03_0 - 
            p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 + p02_1 - 
            2 * p12_1 - 2 * p03_1 - p13_1 - p04_1, p00_0 - 2 * 
            p10_0 + p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1 + p02_1 - p12_1 - p03_1 - 
            p13_1 - p04_1, p00_0 - 2 * p10_0 - 2 * p11_0 - 2 * 
            p02_0 - p12_0 - p00_1 - p10_1 - p01_1 - p11_1 + p02_1 - 
            p12_1 - p03_1 - p13_1 - p04_1, -2 * p10_0 - 2 * p11_0 - 
            2 * p02_0 - p12_0 - p03_0 - 2 * p13_0 - 2 * p04_0 - 
            p10_1 - p01_1 + p02_1 + p13_1, -2 * p10_0 - p01_0 - 
            2 * p11_0 - 2 * p02_0 - p12_0 - p03_0 - 2 * p13_0 - 
            2 * p04_0 + p02_1 + p13_1, -2 * p10_0 - p01_0 - 2 * 
            p11_0 - 2 * p02_0 - p12_0 - 2 * p03_0 - 2 * p13_0 - 
            2 * p04_0 + p11_1 + p02_1 + p13_1, -2 * p10_0 - p01_0 - 
            2 * p11_0 - 2 * p02_0 - p12_0 - 2 * p03_0 - p13_0 - 
            2 * p04_0 + p11_1 + p02_1, -2 * p10_0 - p01_0 - 2 * 
            p11_0 - 2 * p02_0 - p12_0 - p03_0 - p13_0 - p04_0 + 
            p02_1, p00_0 - 2 * p10_0 - 2 * p11_0 - 2 * p02_0 - 
            p12_0 - p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - p11_1 + 
            p02_1 - p12_1 - p03_1, p00_0 - 2 * p10_0 - 2 * p11_0 - 
            2 * p02_0 - p12_0 - p03_0 - p13_0 - p04_0 - p00_1 - 
            p10_1 - p01_1 + p02_1, p00_0 - 2 * p10_0 + p01_0 - 
            2 * p11_0 - 2 * p02_0 - p12_0 - p13_0 - p04_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1 + p02_1 - p12_1 - p03_1, 
        p00_0 - 2 * p10_0 + p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            p03_0 - p13_0 - p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 
            p11_1 + p02_1, p00_0 - 2 * p10_0 + p01_0 - 2 * p11_0 - 
            2 * p02_0 - p12_0 + p03_0 - p13_0 - p04_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - 2 * p11_1 + p02_1 - 2 * p12_1 - 
            2 * p03_1 - p13_1, -1 + 2 * p00_0 - 2 * p10_0 - 2 * 
            p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 + p03_0 - p00_1 - 
            p10_1 + 2 * p01_1 - p11_1 + 2 * p02_1 - p12_1 - p03_1, 
        -1 + 2 * p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 
            2 * p02_0 - p12_0 - p00_1 - p10_1 + 2 * p01_1 + 2 * 
            p02_1, -2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 
            2 * p12_0 - 2 * p03_0 - 2 * p04_0 + p01_1 + p11_1 + 
            p02_1 + p12_1 - p13_1 - p04_1, -1 + 2 * p00_0 - 2 * 
            p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            p03_0 - p00_1 - p10_1 + 2 * p01_1 + 2 * p02_1 + p03_1, 
        -2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            p03_0 - p04_0 + p01_1 + p02_1 - p13_1 - p04_1, -2 * 
            p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            2 * p03_0 - 2 * p04_0 + p01_1 + p11_1 + p02_1 - p13_1 - 
            p04_1, p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 
            2 * p02_0 - p12_0 + p03_0 - p13_0 - p04_0 - p00_1 - 
            2 * p10_1 + p01_1 - 2 * p11_1 + p02_1 - 2 * p12_1 - 
            2 * p03_1 - p13_1, p00_0 - 2 * p10_0 - 2 * p01_0 - 
            2 * p11_0 - 2 * p02_0 - p12_0 - p03_0 - p13_0 - p04_0 - 
            p00_1 - p10_1 + p01_1 + p02_1, p00_0 - 2 * p10_0 - 
            2 * p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - p13_0 - 
            p04_0 - p00_1 - p10_1 + p01_1 - p11_1 + p02_1 - p12_1 - 
            p03_1, -2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 
            p12_0 - p03_0 - p13_0 - p04_0 + p01_1 + p02_1, -2 * 
            p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            2 * p03_0 - p13_0 - 2 * p04_0 + p01_1 + p11_1 + p02_1, 
        -2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            2 * p03_0 - 2 * p13_0 - 2 * p04_0 + p01_1 + p11_1 + 
            p02_1 + p13_1, -2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 
            2 * p02_0 - p12_0 - p03_0 - 2 * p13_0 - 2 * p04_0 + 
            p01_1 + p02_1 + p13_1, p00_0 - 2 * p10_0 - 2 * p01_0 - 
            2 * p11_0 - 2 * p02_0 - p12_0 - p00_1 - p10_1 + p01_1 - 
            p11_1 + p02_1 - p12_1 - p03_1 - p13_1 - p04_1, p00_0 - 
            2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 + 
            p03_0 - p00_1 - 2 * p10_1 + p01_1 - 2 * p11_1 + p02_1 - 
            2 * p12_1 - 2 * p03_1 - p13_1 - p04_1, p00_0 - 2 * 
            p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            p03_0 - p00_1 - p10_1 + p01_1 - p11_1 + p02_1 - p12_1 - 
            p13_1 - p04_1, p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * 
            p11_0 - 2 * p02_0 - p12_0 - p03_0 - p04_0 - p00_1 - 
            p10_1 + p01_1 + p02_1 - p13_1 - p04_1, -p00_0 - 2 * 
            p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            p03_0 - p13_0 - p04_0 + p00_1 + p01_1 + p02_1, -p00_0 - 
            2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            p13_0 - p04_0 + p00_1 - p10_1 + p01_1 - p11_1 + p02_1 - 
            p12_1 - p03_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * 
            p11_0 - 2 * p02_0 - p12_0 - p03_0 - 2 * p13_0 - 2 * 
            p04_0 + p00_1 + p01_1 + p02_1 + p13_1, -2 * p00_0 - 
            2 * p10_0 - 2 * p01_0 - 3 * p11_0 - 3 * p02_0 - p12_0 - 
            3 * p03_0 - 4 * p13_0 - 4 * p04_0 + p00_1 + p10_1 + 
            p01_1 + 2 * p11_1 + p02_1 + 3 * p13_1, -2 * p00_0 - 
            2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            3 * p03_0 - 4 * p13_0 - 4 * p04_0 + p00_1 + p10_1 + 
            p01_1 + p11_1 + p02_1 + 3 * p13_1, -p00_0 - 2 * p10_0 - 
            2 * p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 + p03_0 - 
            p13_0 - p04_0 + p00_1 - 2 * p10_1 + p01_1 - 2 * p11_1 + 
            p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1, -2 * p00_0 - 
            2 * p10_0 - 2 * p01_0 - 3 * p11_0 - 3 * p02_0 - 4 * 
            p12_0 - 4 * p03_0 - 4 * p04_0 + p00_1 + p10_1 + p01_1 + 
            2 * p11_1 + p02_1 + 3 * p12_1 - p13_1 - p04_1, -2 * 
            p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 3 * p02_0 - 
            4 * p12_0 - 4 * p03_0 - 4 * p04_0 + p00_1 + p10_1 + 
            p01_1 + p11_1 + p02_1 + 3 * p12_1 - p13_1 - p04_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 
            p12_0 - p03_0 - p04_0 + p00_1 + p01_1 + p02_1 - p13_1 - 
            p04_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 
            2 * p02_0 - 2 * p12_0 - 2 * p03_0 - 2 * p04_0 + p00_1 + 
            p10_1 + p01_1 + p11_1 + p02_1 + p12_1 - p13_1 - p04_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 
            3 * p12_0 - 3 * p03_0 - 3 * p04_0 + p00_1 + p10_1 + 
            p01_1 + p11_1 + p02_1 + 2 * p12_1 - p13_1 - p04_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - 3 * p11_0 - 3 * p02_0 - 
            3 * p12_0 - 3 * p03_0 - 3 * p04_0 + p00_1 + p10_1 + 
            p01_1 + 2 * p11_1 + p02_1 + 2 * p12_1 - p13_1 - p04_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - 3 * p11_0 - 3 * p02_0 - 
            p12_0 - 3 * p03_0 - 3 * p04_0 + p00_1 + p10_1 + p01_1 + 
            2 * p11_1 + p02_1 - p13_1 - p04_1, -p00_0 - 2 * p10_0 - 
            2 * p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 2 * p03_0 - 
            2 * p04_0 + p00_1 + p10_1 + p01_1 + p11_1 + p02_1 - 
            p13_1 - p04_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * 
            p11_0 - 2 * p02_0 - p12_0 - p03_0 + p00_1 - p10_1 + 
            p01_1 - p11_1 + p02_1 - p12_1 - p13_1 - p04_1, -p00_0 - 
            2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 + 
            p03_0 + p00_1 - 2 * p10_1 + p01_1 - 2 * p11_1 + p02_1 - 
            2 * p12_1 - 2 * p03_1 - p13_1 - p04_1, -p00_0 - 2 * 
            p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 + 
            p00_1 - p10_1 + p01_1 - p11_1 + p02_1 - p12_1 - p03_1 - 
            p13_1 - p04_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * 
            p11_0 - 2 * p02_0 - p12_0 - 2 * p03_0 - 3 * p13_0 - 
            3 * p04_0 + p00_1 + p10_1 + p01_1 + p11_1 + p02_1 + 
            2 * p13_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 3 * p11_0 - 
            3 * p02_0 - p12_0 - 3 * p03_0 - 3 * p13_0 - 3 * p04_0 + 
            p00_1 + p10_1 + p01_1 + 2 * p11_1 + p02_1 + 2 * p13_1, 
        -p00_0 - 2 * p10_0 - 2 * p01_0 - 3 * p11_0 - 3 * p02_0 - 
            p12_0 - 3 * p03_0 - p13_0 - 3 * p04_0 + p00_1 + p10_1 + 
            p01_1 + 2 * p11_1 + p02_1, -p00_0 - 2 * p10_0 - 2 * 
            p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 2 * p03_0 - 
            p13_0 - 2 * p04_0 + p00_1 + p10_1 + p01_1 + p11_1 + 
            p02_1, -p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 
            2 * p02_0 - p12_0 - 2 * p03_0 - 2 * p13_0 - 2 * p04_0 + 
            p00_1 + p10_1 + p01_1 + p11_1 + p02_1 + p13_1)
    ub <- pmin(4 - 2 * p00_0 - 2 * p10_0 - 3 * p01_0 - 2 * p11_0 - 
        p12_0 - p04_0 - p00_1 - 2 * p10_1 - p11_1 - 3 * p02_1 - 
        3 * p03_1 - 3 * p04_1, 1 - 2 * p10_0 - p11_0 - p12_0 - 
        p04_0 + p00_1 + p10_1 + p01_1 + p11_1 + p12_1, 1 - 2 * 
        p10_0 - p12_0 - p04_0 + p00_1 + p10_1 + p01_1 + p12_1, 
        1 + p00_0 - 2 * p10_0 + p01_0 - p11_0 + p02_0 - p12_0 + 
            p13_0 - p04_0 + p00_1 + p10_1 + p01_1 + p11_1 + p12_1 - 
            p13_1, 1 + p00_0 - 2 * p10_0 + p01_0 + p11_0 + p02_0 - 
            p12_0 + p13_0 - p04_0 + p00_1 + p10_1 + p01_1 - p11_1 + 
            p12_1 - p13_1, 1 + p00_0 - 2 * p10_0 + p11_0 - p12_0 - 
            p04_0 + p00_1 + p10_1 + p01_1 - p11_1 + p12_1, 3 - 
            2 * p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - p12_0 - 
            p04_0 - p10_1 - 2 * p02_1 - 2 * p03_1 - 2 * p04_1, 
        3 - 2 * p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - p12_0 - 
            p04_0 - p10_1 - p01_1 - 2 * p02_1 - 2 * p03_1 - 2 * 
            p04_1, 4 - p00_0 - 2 * p10_0 - 3 * p01_0 - p11_0 - 
            p12_0 - p04_0 - 2 * p00_1 - 2 * p10_1 - p11_1 - 3 * 
            p02_1 - 3 * p03_1 - 3 * p04_1, 1 - 2 * p10_0 - 2 * 
            p11_0 - p12_0 - p04_0 + 2 * p00_1 + p10_1 + p01_1 + 
            2 * p11_1 + p12_1, 1 + p00_0 - 2 * p10_0 + p01_0 - 
            2 * p11_0 + p02_0 - p12_0 + p13_0 - p04_0 + 2 * p00_1 + 
            p10_1 + p01_1 + 2 * p11_1 + p12_1 - p13_1, 1 + p00_0 - 
            2 * p10_0 + p01_0 - 2 * p11_0 + p02_0 + p12_0 + p13_0 - 
            p04_0 + 2 * p00_1 + p10_1 + p01_1 + 2 * p11_1 - p12_1 - 
            p13_1, 1 + p00_0 - 2 * p10_0 + p01_0 - 2 * p11_0 + 
            p12_0 - p04_0 + 2 * p00_1 + p10_1 + p01_1 + 2 * p11_1 - 
            p12_1, 1 - 2 * p10_0 - 2 * p11_0 - p04_0 + 2 * p00_1 + 
            p10_1 + p01_1 + 2 * p11_1, 2 - p00_0 - 2 * p10_0 - 
            p01_0 - 2 * p11_0 - p12_0 - p04_0 + p00_1 + p11_1 - 
            p02_1 - p03_1 - p04_1, 1 + 2 * p00_0 - 2 * p10_0 + 
            2 * p01_0 - 2 * p11_0 + p02_0 + 2 * p12_0 + 2 * p00_1 + 
            p10_1 + p01_1 + 2 * p11_1 - 2 * p12_1, 1 + 2 * p00_0 - 
            2 * p10_0 + 2 * p01_0 - 2 * p11_0 + p02_0 + 2 * p12_0 + 
            p13_0 + 2 * p00_1 + p10_1 + p01_1 + 2 * p11_1 - 2 * 
            p12_1 - p13_1, 1 + 2 * p00_0 - 2 * p10_0 + p01_0 + 
            2 * p11_0 - p12_0 + p00_1 + p10_1 + p01_1 - 2 * p11_1 + 
            p12_1, 1 + 2 * p00_0 - 2 * p10_0 + p01_0 + 2 * p11_0 + 
            p02_0 - p12_0 + p13_0 + p00_1 + p10_1 + p01_1 - 2 * 
            p11_1 + p12_1 - p13_1, 2 - 2 * p10_0 - p01_0 - p12_0 - 
            p04_0 - p11_1 - p02_1 - p03_1 - p04_1, 3 - p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 - p12_0 - p04_0 - p00_1 - 
            p10_1 - p11_1 - 2 * p02_1 - 2 * p03_1 - 2 * p04_1, 
        2 - p00_0 - 2 * p10_0 - p01_0 - p11_0 - p12_0 - p04_0 - 
            p02_1 - p03_1 - p04_1, 3 - p00_0 - 2 * p10_0 - p01_0 - 
            2 * p11_0 - p12_0 - 3 * p04_0 - p10_1 - p01_1 - 2 * 
            p02_1 - p12_1 - 2 * p03_1 - p13_1, 3 - 2 * p00_0 - 
            2 * p10_0 - p01_0 - 2 * p11_0 - p12_0 - 3 * p04_0 - 
            p10_1 - p01_1 - 2 * p02_1 - 2 * p03_1, 3 - 2 * p00_0 - 
            2 * p10_0 - 2 * p01_0 - 2 * p11_0 - p12_0 - 3 * p04_0 - 
            p10_1 - 2 * p02_1 - 2 * p03_1, 2 - 2 * p10_0 - p01_0 - 
            p12_0 - 2 * p04_0 - p11_1 - p02_1 - p03_1, 2 - 2 * 
            p10_0 - p12_0 - 2 * p04_0 - p11_1 - p02_1 - p03_1 - 
            p13_1, 2 - 2 * p10_0 - p11_0 - p12_0 - 2 * p04_0 - 
            p02_1 - p03_1 - p13_1, 2 - p00_0 - 2 * p10_0 - p01_0 - 
            p11_0 - p12_0 - 2 * p04_0 - p02_1 - p03_1, 3 - p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 - p12_0 - 3 * p04_0 - 
            p00_1 - p10_1 - p11_1 - 2 * p02_1 - 2 * p03_1, 3 - 
            p00_0 - 2 * p10_0 - p01_0 - p11_0 - p12_0 - 3 * p04_0 - 
            p00_1 - p10_1 - p01_1 - p11_1 - 2 * p02_1 - p12_1 - 
            2 * p03_1 - p13_1, 4 - p00_0 - 2 * p10_0 - 3 * p01_0 - 
            p11_0 - p12_0 - 3 * p04_0 - 2 * p00_1 - 2 * p10_1 - 
            p11_1 - 3 * p02_1 - 3 * p03_1 - p04_1, 4 - 2 * p00_0 - 
            2 * p10_0 - 3 * p01_0 - 2 * p11_0 - p12_0 - 3 * p04_0 - 
            p00_1 - 2 * p10_1 - p11_1 - 3 * p02_1 - 3 * p03_1 - 
            p04_1, 2 - 2 * p10_0 - 2 * p11_0 - p12_0 - 2 * p04_0 + 
            p00_1 + p11_1 - p02_1 - p03_1 - p13_1, 2 - p00_0 - 
            2 * p10_0 - p01_0 - 2 * p11_0 - p12_0 - 2 * p04_0 + 
            p00_1 + p11_1 - p02_1 - p03_1, 4 - 2 * p00_0 - 2 * 
            p10_0 - p01_0 - 2 * p11_0 - p12_0 - 4 * p04_0 - p00_1 - 
            p10_1 - 2 * p01_1 - p11_1 - 3 * p02_1 - p12_1 - 3 * 
            p03_1 - p13_1, 2 - 2 * p10_0 - 2 * p11_0 - 2 * p04_0 + 
            p00_1 + p11_1 - p02_1 - p12_1 - p03_1 - p13_1, 4 - 
            2 * p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - p12_0 - 
            4 * p04_0 - p00_1 - p10_1 - p01_1 - p11_1 - 3 * p02_1 - 
            p12_1 - 3 * p03_1 - p13_1, 4 - 2 * p00_0 - 2 * p10_0 - 
            3 * p01_0 - 2 * p11_0 - p12_0 - 4 * p04_0 - p00_1 - 
            p10_1 - p11_1 - 3 * p02_1 - 3 * p03_1, 4 - 2 * p00_0 - 
            2 * p10_0 - 3 * p01_0 - 2 * p11_0 - p12_0 - 3 * p03_0 - 
            3 * p04_0 - p00_1 - 2 * p10_1 - p11_1 - 3 * p02_1 - 
            p04_1, 4 - p00_0 - 2 * p10_0 - 3 * p01_0 - p11_0 - 
            p12_0 - 3 * p03_0 - 3 * p04_0 - 2 * p00_1 - 2 * p10_1 - 
            p11_1 - 3 * p02_1 - p04_1, 4 - p00_0 - 2 * p10_0 - 
            p01_0 - p11_0 - p12_0 - 3 * p03_0 - 3 * p04_0 - 2 * 
            p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 3 * p02_1 - 
            2 * p12_1 - p13_1 - p04_1, 4 - p00_0 - 2 * p10_0 - 
            2 * p01_0 - p11_0 - p12_0 - 3 * p03_0 - 3 * p04_0 - 
            2 * p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - 3 * p02_1 - 
            p12_1 - p13_1 - p04_1, 3 - p00_0 - 2 * p10_0 - p01_0 - 
            p11_0 - p12_0 - 2 * p03_0 - 3 * p04_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - 2 * p02_1 - p12_1 - p13_1, 3 - p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 - p12_0 - 2 * p03_0 - 
            3 * p04_0 - p00_1 - p10_1 - p11_1 - 2 * p02_1, 2 - 
            p00_0 - 2 * p10_0 - p01_0 - p11_0 - p12_0 - p03_0 - 
            2 * p04_0 - p02_1, 2 - 2 * p10_0 - p11_0 - p12_0 - 
            p03_0 - 2 * p04_0 - p02_1 - p13_1, 2 - 2 * p10_0 - 
            p12_0 - p03_0 - 2 * p04_0 - p11_1 - p02_1 - p13_1, 
        2 - 2 * p10_0 - p01_0 - p12_0 - p03_0 - 2 * p04_0 - p11_1 - 
            p02_1, 3 - 2 * p10_0 - p01_0 - p12_0 - 2 * p03_0 - 
            2 * p04_0 - p00_1 - p10_1 - p01_1 - 2 * p11_1 - 2 * 
            p02_1 - p12_1 - p13_1 - p04_1, 3 - 2 * p00_0 - 2 * 
            p10_0 - 2 * p01_0 - 2 * p11_0 - p12_0 - 2 * p03_0 - 
            3 * p04_0 - p10_1 - 2 * p02_1, 4 - 2 * p00_0 - 2 * 
            p10_0 - 2 * p01_0 - 2 * p11_0 - p12_0 - 3 * p03_0 - 
            3 * p04_0 - p00_1 - 2 * p10_1 - p01_1 - p11_1 - 3 * 
            p02_1 - p12_1 - p13_1 - p04_1, 3 - p00_0 - 2 * p10_0 - 
            p01_0 - 2 * p11_0 - p12_0 - 2 * p03_0 - 3 * p04_0 - 
            p10_1 - p01_1 - 2 * p02_1 - p12_1 - p13_1, 3 - 2 * 
            p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - p12_0 - 2 * 
            p03_0 - 3 * p04_0 - p10_1 - p01_1 - 2 * p02_1, 4 - 
            p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - p12_0 - 3 * 
            p03_0 - 3 * p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 
            p11_1 - 3 * p02_1 - 2 * p12_1 - p13_1 - p04_1, 4 - 
            2 * p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - p12_0 - 
            3 * p03_0 - 3 * p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 
            p11_1 - 3 * p02_1 - p12_1 - p13_1 - p04_1, 2 - p00_0 - 
            2 * p10_0 - p01_0 - p11_0 - p12_0 - p03_0 - p04_0 - 
            p02_1 - p04_1, 3 - p00_0 - 2 * p10_0 - p01_0 - p11_0 - 
            p12_0 - 2 * p03_0 - p04_0 - p00_1 - p10_1 - p01_1 - 
            p11_1 - 2 * p02_1 - p12_1 - p13_1 - 2 * p04_1, 2 - 
            2 * p10_0 - p11_0 - p12_0 - p03_0 - p04_0 - p02_1 - 
            p13_1 - p04_1, 2 - 2 * p10_0 - p12_0 - p03_0 - p04_0 - 
            p11_1 - p02_1 - p13_1 - p04_1, 3 - p00_0 - 2 * p10_0 - 
            2 * p01_0 - p11_0 - p12_0 - 2 * p03_0 - p04_0 - p00_1 - 
            p10_1 - p11_1 - 2 * p02_1 - 2 * p04_1, 2 - 2 * p10_0 - 
            p01_0 - p12_0 - p03_0 - p04_0 - p11_1 - p02_1 - p04_1, 
        3 - 2 * p10_0 - p01_0 - p12_0 - 2 * p03_0 - p04_0 - p00_1 - 
            p10_1 - p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - p13_1 - 
            2 * p04_1, 4 - p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 
            p12_0 - 3 * p03_0 - p04_0 - 2 * p00_1 - 2 * p10_1 - 
            p01_1 - 2 * p11_1 - 3 * p02_1 - p12_1 - p13_1 - 3 * 
            p04_1, 4 - p00_0 - 2 * p10_0 - p01_0 - p11_0 - p12_0 - 
            3 * p03_0 - p04_0 - 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 
            2 * p11_1 - 3 * p02_1 - 2 * p12_1 - p13_1 - 3 * p04_1, 
        2 - 2 * p10_0 - 2 * p11_0 - p03_0 - p04_0 + p00_1 + p11_1 - 
            p02_1 - p12_1 - p13_1 - p04_1, 5 - 2 * p00_0 - 2 * 
            p10_0 - 2 * p01_0 - 2 * p11_0 - p12_0 - 4 * p03_0 - 
            p04_0 - 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 
            4 * p02_1 - 2 * p12_1 - p13_1 - 4 * p04_1, 5 - 2 * 
            p00_0 - 2 * p10_0 - 3 * p01_0 - 2 * p11_0 - p12_0 - 
            4 * p03_0 - p04_0 - 2 * p00_1 - 2 * p10_1 - p01_1 - 
            2 * p11_1 - 4 * p02_1 - p12_1 - p13_1 - 4 * p04_1, 
        5 - 2 * p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - p12_0 - 
            4 * p03_0 - p04_0 - 2 * p00_1 - 2 * p10_1 - 3 * p01_1 - 
            2 * p11_1 - 4 * p02_1 - 2 * p12_1 - p13_1 - 4 * p04_1, 
        2 + p00_0 - 2 * p10_0 + p01_0 - 2 * p11_0 + p12_0 - p03_0 - 
            p04_0 + p00_1 + p11_1 - p02_1 - 2 * p12_1 - p13_1 - 
            p04_1, 2 - 2 * p10_0 - 2 * p11_0 - p12_0 - p03_0 - 
            p04_0 + p00_1 + p11_1 - p02_1 - p13_1 - p04_1, 3 - 
            p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - p12_0 - 2 * 
            p03_0 - p04_0 - p10_1 - p01_1 - 2 * p02_1 - p12_1 - 
            p13_1 - 2 * p04_1, 2 - p00_0 - 2 * p10_0 - p01_0 - 
            2 * p11_0 - p12_0 - p03_0 - p04_0 + p00_1 + p11_1 - 
            p02_1 - p04_1, 4 - p00_0 - 2 * p10_0 - 3 * p01_0 - 
            p11_0 - p12_0 - 3 * p03_0 - p04_0 - 2 * p00_1 - 2 * 
            p10_1 - p11_1 - 3 * p02_1 - 3 * p04_1, 3 - 2 * p00_0 - 
            2 * p10_0 - p01_0 - 2 * p11_0 - p12_0 - 2 * p03_0 - 
            p04_0 - p10_1 - p01_1 - 2 * p02_1 - 2 * p04_1, 4 - 
            p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - p12_0 - 3 * 
            p03_0 - p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            3 * p02_1 - 2 * p12_1 - p13_1 - 3 * p04_1, 4 - 2 * 
            p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - p12_0 - 3 * 
            p03_0 - p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            3 * p02_1 - p12_1 - p13_1 - 3 * p04_1, 3 - 2 * p00_0 - 
            2 * p10_0 - 2 * p01_0 - 2 * p11_0 - p12_0 - 2 * p03_0 - 
            p04_0 - p10_1 - 2 * p02_1 - 2 * p04_1, 4 - 2 * p00_0 - 
            2 * p10_0 - 2 * p01_0 - 2 * p11_0 - p12_0 - 3 * p03_0 - 
            p04_0 - p00_1 - 2 * p10_1 - p01_1 - p11_1 - 3 * p02_1 - 
            p12_1 - p13_1 - 3 * p04_1, 2 + p00_0 - 2 * p10_0 + 
            p11_0 - p12_0 - p03_0 - p04_0 - 2 * p11_1 - p02_1 - 
            p13_1 - p04_1, 4 - 2 * p00_0 - 2 * p10_0 - 3 * p01_0 - 
            2 * p11_0 - p12_0 - 3 * p03_0 - p04_0 - p00_1 - 2 * 
            p10_1 - p11_1 - 3 * p02_1 - 3 * p04_1, 5 - 2 * p00_0 - 
            2 * p10_0 - p01_0 - 2 * p11_0 - p12_0 - 4 * p03_0 - 
            4 * p04_0 - 2 * p00_1 - 2 * p10_1 - 3 * p01_1 - 2 * 
            p11_1 - 4 * p02_1 - 2 * p12_1 - p13_1 - p04_1, 4 - 
            2 * p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - p12_0 - 
            3 * p03_0 - 4 * p04_0 - p00_1 - p10_1 - 2 * p01_1 - 
            p11_1 - 3 * p02_1 - p12_1 - p13_1, 2 - p00_0 - 2 * 
            p10_0 - p01_0 - 2 * p11_0 - p12_0 - p03_0 - 2 * p04_0 + 
            p00_1 + p11_1 - p02_1, 2 - 2 * p10_0 - 2 * p11_0 - 
            p12_0 - p03_0 - 2 * p04_0 + p00_1 + p11_1 - p02_1 - 
            p13_1, 2 - 2 * p10_0 - 2 * p11_0 - p03_0 - 2 * p04_0 + 
            p00_1 + p11_1 - p02_1 - p12_1 - p13_1, 5 - 2 * p00_0 - 
            2 * p10_0 - 2 * p01_0 - 2 * p11_0 - p12_0 - 4 * p03_0 - 
            4 * p04_0 - 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * 
            p11_1 - 4 * p02_1 - 2 * p12_1 - p13_1 - p04_1, 5 - 
            2 * p00_0 - 2 * p10_0 - 3 * p01_0 - 2 * p11_0 - p12_0 - 
            4 * p03_0 - 4 * p04_0 - 2 * p00_1 - 2 * p10_1 - p01_1 - 
            2 * p11_1 - 4 * p02_1 - p12_1 - p13_1 - p04_1, 4 - 
            2 * p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - p12_0 - 
            3 * p03_0 - 4 * p04_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            3 * p02_1 - p12_1 - p13_1, 4 - 2 * p00_0 - 2 * p10_0 - 
            3 * p01_0 - 2 * p11_0 - p12_0 - 3 * p03_0 - 4 * p04_0 - 
            p00_1 - p10_1 - p11_1 - 3 * p02_1, 3 - p00_0 - p10_0 - 
            2 * p01_0 - p11_0 - 2 * p02_0 - p12_0 - 2 * p03_0 - 
            p13_0 - p00_1 - 2 * p10_1 - p11_1 - 3 * p04_1, 3 - 
            p00_0 - p10_0 - 2 * p01_0 - p11_0 - 2 * p02_0 - p12_0 - 
            p13_0 - p00_1 - 2 * p10_1 - p11_1 - 2 * p03_1 - 3 * 
            p04_1, 3 - p00_0 - p10_0 - 2 * p01_0 - p11_0 - p02_0 - 
            p12_0 - p13_0 - p00_1 - 2 * p10_1 - p11_1 - p02_1 - 
            2 * p03_1 - 3 * p04_1, 3 - p00_0 - p10_0 - 2 * p01_0 - 
            p11_0 - p12_0 - p00_1 - 2 * p10_1 - p11_1 - 2 * p02_1 - 
            2 * p03_1 - 3 * p04_1, 3 - p00_0 - p10_0 - 2 * p01_0 - 
            p11_0 - p12_0 - 2 * p03_0 - p00_1 - 2 * p10_1 - p11_1 - 
            2 * p02_1 - 3 * p04_1, 3 - p00_0 - p10_0 - 2 * p01_0 - 
            p11_0 - p02_0 - p12_0 - 2 * p03_0 - p13_0 - p00_1 - 
            2 * p10_1 - p11_1 - p02_1 - 3 * p04_1, 3 - p10_0 - 
            2 * p01_0 - 2 * p03_0 - 2 * p00_1 - 2 * p10_1 - p11_1 - 
            2 * p02_1 - 3 * p04_1, 3 - p10_0 - 2 * p01_0 - 2 * 
            p02_0 - 2 * p00_1 - 2 * p10_1 - p11_1 - 2 * p03_1 - 
            3 * p04_1, 3 - p10_0 - 2 * p01_0 - 2 * p02_0 - 2 * 
            p03_0 - 2 * p00_1 - 2 * p10_1 - p11_1 - 3 * p04_1, 
        3 - p10_0 - 2 * p01_0 - 2 * p00_1 - 2 * p10_1 - p11_1 - 
            2 * p02_1 - 2 * p03_1 - 3 * p04_1, 3 - p10_0 - p01_0 - 
            2 * p02_0 - 2 * p03_0 - 2 * p00_1 - 2 * p10_1 - p01_1 - 
            2 * p11_1 - p12_1 - 3 * p04_1, 3 - p10_0 - 2 * p02_0 - 
            2 * p03_0 - 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * 
            p11_1 - p12_1 - 3 * p04_1, 3 - p10_0 - p01_0 - 2 * 
            p02_0 - 2 * p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - 
            p12_1 - 2 * p03_1 - 3 * p04_1, 3 - p10_0 - p01_0 - 
            2 * p02_0 - p12_0 - 2 * p03_0 - p13_0 - p00_1 - 2 * 
            p10_1 - p01_1 - 2 * p11_1 - p12_1 - 3 * p04_1, 3 - 
            p10_0 - 2 * p02_0 - 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 
            2 * p11_1 - p12_1 - 2 * p03_1 - 3 * p04_1, 3 - p10_0 - 
            p01_0 - 2 * p02_0 - p12_0 - p13_0 - p00_1 - 2 * p10_1 - 
            p01_1 - 2 * p11_1 - p12_1 - 2 * p03_1 - 3 * p04_1, 
        3 - p10_0 - p02_0 - 2 * p03_0 - 2 * p00_1 - 2 * p10_1 - 
            2 * p01_1 - 2 * p11_1 - p02_1 - 2 * p12_1 - p13_1 - 
            3 * p04_1, 3 - p10_0 - 2 * p03_0 - 2 * p00_1 - 2 * 
            p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 
            p13_1 - 3 * p04_1, 3 - p10_0 - p01_0 - p02_0 - 2 * 
            p03_0 - 2 * p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - 
            p02_1 - p12_1 - p13_1 - 3 * p04_1, 3 - p10_0 - p01_0 - 
            2 * p03_0 - 2 * p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1 - p13_1 - 3 * p04_1, 3 - p10_0 - 
            p02_0 - 2 * p03_0 - p13_0 - p00_1 - 2 * p10_1 - p01_1 - 
            2 * p11_1 - p02_1 - 2 * p12_1 - p13_1 - 3 * p04_1, 
        2 + p00_0 - p10_0 + p01_0 + p12_0 - p03_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - p02_1 - 2 * p12_1 - p13_1 - 2 * p04_1, 
        1 + 2 * p00_0 - p10_0 + 2 * p01_0 + p02_0 + 2 * p12_0 - 
            2 * p12_1 - p04_1, 1 + 2 * p00_0 - p10_0 + 2 * p01_0 + 
            p02_0 + 2 * p12_0 + p13_0 - 2 * p12_1 - p13_1 - p04_1, 
        1 + 2 * p00_0 - p10_0 + 2 * p01_0 + 2 * p02_0 + 2 * p12_0 + 
            p03_0 + 2 * p13_0 - 2 * p12_1 - 2 * p13_1 - p04_1, 
        2 - p10_0 - p01_0 - p03_0 - p00_1 - p10_1 - p11_1 - p02_1 - 
            2 * p04_1, 2 - p10_0 - p01_0 - p02_0 - p03_0 - p00_1 - 
            p10_1 - p11_1 - 2 * p04_1, 2 - p10_0 - p01_0 - p00_1 - 
            p10_1 - p11_1 - p02_1 - p03_1 - 2 * p04_1, 2 - p10_0 - 
            p01_0 - p02_0 - p00_1 - p10_1 - p11_1 - p03_1 - 2 * 
            p04_1, 1 + p00_0 - p10_0 + p11_0 - p11_1 - p04_1, 
        2 - p10_0 - p02_0 - p03_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            p12_1 - 2 * p04_1, 2 - p10_0 - p02_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - p12_1 - p03_1 - 2 * p04_1, 1 + p00_0 - 
            p10_0 + p01_0 + p11_0 + p12_0 - p11_1 - p12_1 - p04_1, 
        1 + p00_0 - p10_0 + p01_0 + p12_0 - p12_1 - p04_1, 2 - 
            p10_0 - p03_0 - p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - 
            p12_1 - p13_1 - 2 * p04_1, 1 + p00_0 - p10_0 + p01_0 + 
            p11_0 + p02_0 + p12_0 + p13_0 - p11_1 - p12_1 - p13_1 - 
            p04_1, 1 + p00_0 - p10_0 + p01_0 + p11_0 + p02_0 + 
            p13_0 - p11_1 - p13_1 - p04_1, 1 + p00_0 - p10_0 + 
            p01_0 + p02_0 + p13_0 - p13_1 - p04_1, 1 + p00_0 - 
            p10_0 + p01_0 + p02_0 + p12_0 + p13_0 - p12_1 - p13_1 - 
            p04_1, 1 - p10_0 - p04_1, 1 + 2 * p00_0 - p10_0 + 
            2 * p01_0 + 2 * p02_0 + p03_0 + 2 * p13_0 - 2 * p13_1 - 
            p04_1, 1 + 2 * p00_0 - p10_0 + 2 * p01_0 + 2 * p11_0 + 
            2 * p02_0 + p03_0 + 2 * p13_0 - 2 * p11_1 - 2 * p13_1 - 
            p04_1, 1 + 2 * p00_0 - p10_0 + 2 * p01_0 + 2 * p11_0 + 
            2 * p02_0 + 2 * p12_0 + p03_0 + 2 * p13_0 - 2 * p11_1 - 
            2 * p12_1 - 2 * p13_1 - p04_1, 1 + 2 * p00_0 - p10_0 + 
            p01_0 + 2 * p11_0 + p02_0 + p12_0 + p13_0 - 2 * p11_1 - 
            p12_1 - p13_1 - p04_1, 1 + 2 * p00_0 - p10_0 + p01_0 + 
            2 * p11_0 + p02_0 + p13_0 - 2 * p11_1 - p13_1 - p04_1, 
        2 + p00_0 - p10_0 + p11_0 - p03_0 - p00_1 - p10_1 - p01_1 - 
            2 * p11_1 - p02_1 - p12_1 - p13_1 - 2 * p04_1, 2 + 
            p00_0 - p10_0 + p01_0 + p11_0 + p12_0 - p03_0 - p00_1 - 
            p10_1 - p01_1 - 2 * p11_1 - p02_1 - 2 * p12_1 - p13_1 - 
            2 * p04_1, 1 + 2 * p00_0 - p10_0 + 2 * p01_0 + 2 * 
            p11_0 + p02_0 + 2 * p12_0 - 2 * p11_1 - 2 * p12_1 - 
            p04_1, 1 + 2 * p00_0 - p10_0 + 2 * p01_0 + 2 * p11_0 + 
            p02_0 + 2 * p12_0 + p13_0 - 2 * p11_1 - 2 * p12_1 - 
            p13_1 - p04_1, 3 - p10_0 - p01_0 - p02_0 - p12_0 - 
            2 * p03_0 - p13_0 - p00_1 - 2 * p10_1 - p01_1 - 2 * 
            p11_1 - p02_1 - p12_1 - p13_1 - 3 * p04_1, 3 - p10_0 - 
            p01_0 - p12_0 - 2 * p03_0 - p00_1 - 2 * p10_1 - p01_1 - 
            2 * p11_1 - 2 * p02_1 - p12_1 - p13_1 - 3 * p04_1, 
        2 + p00_0 - p10_0 + p11_0 - p02_0 - p03_0 - p00_1 - p10_1 - 
            p01_1 - 2 * p11_1 - p12_1 - 2 * p04_1, 1 + 2 * p00_0 - 
            p10_0 + p01_0 + 2 * p11_0 - 2 * p11_1 - p04_1, 1 + 
            2 * p00_0 - p10_0 + p01_0 + 2 * p11_0 + p12_0 - 2 * 
            p11_1 - p12_1 - p04_1, 2 + p00_0 - p10_0 + p11_0 - 
            p02_0 - p00_1 - p10_1 - p01_1 - 2 * p11_1 - p12_1 - 
            p03_1 - 2 * p04_1, 3 - p00_0 - p10_0 - p01_0 - p11_0 - 
            p02_0 - p12_0 - 2 * p03_0 - p13_0 - p00_1 - 2 * p10_1 - 
            p01_1 - p11_1 - p02_1 - p12_1 - p13_1 - 3 * p04_1, 
        3 - p00_0 - p10_0 - p01_0 - p11_0 - p12_0 - 2 * p03_0 - 
            p00_1 - 2 * p10_1 - p01_1 - p11_1 - 2 * p02_1 - p12_1 - 
            p13_1 - 3 * p04_1, 2 - p00_0 - p10_0 - p01_0 - p11_0 - 
            p12_0 - p03_0 - p10_1 - p02_1 - 2 * p04_1, 2 - p00_0 - 
            p10_0 - p01_0 - p11_0 - p12_0 - p10_1 - p02_1 - p03_1 - 
            2 * p04_1, 2 - p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - 
            p12_0 - p03_0 - p13_0 - p10_1 - 2 * p04_1, 2 - p00_0 - 
            p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p13_0 - p10_1 - 
            p03_1 - 2 * p04_1, 2 - p00_0 - p10_0 - p11_0 - p02_0 - 
            p10_1 - p01_1 - p03_1 - 2 * p04_1, 2 - p00_0 - p10_0 - 
            p11_0 - p10_1 - p01_1 - p02_1 - p03_1 - 2 * p04_1, 
        2 - p00_0 - p10_0 - p11_0 - p02_0 - p03_0 - p10_1 - p01_1 - 
            2 * p04_1, 2 - p00_0 - p10_0 - p11_0 - p03_0 - p10_1 - 
            p01_1 - p02_1 - 2 * p04_1, 3 - p10_0 - p11_0 - 2 * 
            p03_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 2 * 
            p02_1 - 2 * p12_1 - p13_1 - 3 * p04_1, 3 - p10_0 - 
            p11_0 - p02_0 - 2 * p03_0 - p00_1 - 2 * p10_1 - 2 * 
            p01_1 - p11_1 - p02_1 - 2 * p12_1 - p13_1 - 3 * p04_1, 
        3 - p10_0 - p11_0 - p02_0 - 2 * p03_0 - p13_0 - p00_1 - 
            2 * p10_1 - p01_1 - p11_1 - p02_1 - 2 * p12_1 - p13_1 - 
            3 * p04_1, 3 - p00_0 - p10_0 - p11_0 - p02_0 - 2 * 
            p03_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 - 
            p12_1 - p13_1 - 3 * p04_1, 3 - p00_0 - p10_0 - p11_0 - 
            2 * p03_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            2 * p02_1 - p12_1 - p13_1 - 3 * p04_1, 3 - p00_0 - 
            p10_0 - p11_0 - 2 * p02_0 - 2 * p03_0 - p00_1 - 2 * 
            p10_1 - 2 * p01_1 - p11_1 - p12_1 - 3 * p04_1, 3 - 
            p00_0 - p10_0 - p11_0 - 2 * p02_0 - p00_1 - 2 * p10_1 - 
            2 * p01_1 - p11_1 - p12_1 - 2 * p03_1 - 3 * p04_1, 
        3 - p00_0 - p10_0 - p01_0 - p11_0 - 2 * p02_0 - p12_0 - 
            p13_0 - p00_1 - 2 * p10_1 - p01_1 - p11_1 - p12_1 - 
            2 * p03_1 - 3 * p04_1, 3 - p00_0 - p10_0 - p01_0 - 
            p11_0 - 2 * p02_0 - p12_0 - 2 * p03_0 - p13_0 - p00_1 - 
            2 * p10_1 - p01_1 - p11_1 - p12_1 - 3 * p04_1, 4 - 
            p00_0 - p10_0 - p11_0 - 3 * p02_0 - 3 * p03_0 - 2 * 
            p00_1 - 2 * p10_1 - 3 * p01_1 - 2 * p11_1 - p12_1 - 
            4 * p04_1, 4 - p00_0 - p10_0 - 2 * p01_0 - p11_0 - 
            3 * p02_0 - p12_0 - p13_0 - 2 * p00_1 - 2 * p10_1 - 
            p01_1 - 2 * p11_1 - p12_1 - 3 * p03_1 - 4 * p04_1, 
        4 - p00_0 - p10_0 - p01_0 - p11_0 - 3 * p02_0 - p12_0 - 
            3 * p03_0 - p13_0 - 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 
            2 * p11_1 - p12_1 - 4 * p04_1, 4 - p00_0 - p10_0 - 
            2 * p01_0 - p11_0 - 3 * p02_0 - p12_0 - 3 * p03_0 - 
            p13_0 - 2 * p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - 
            p12_1 - 4 * p04_1, 4 - p00_0 - p10_0 - p01_0 - p11_0 - 
            3 * p02_0 - p12_0 - p13_0 - 2 * p00_1 - 2 * p10_1 - 
            2 * p01_1 - 2 * p11_1 - p12_1 - 3 * p03_1 - 4 * p04_1, 
        4 - p00_0 - p10_0 - p11_0 - 3 * p02_0 - 2 * p00_1 - 2 * 
            p10_1 - 3 * p01_1 - 2 * p11_1 - p12_1 - 3 * p03_1 - 
            4 * p04_1, 4 - p00_0 - p10_0 - p11_0 - 2 * p02_0 - 
            3 * p03_0 - 2 * p00_1 - 2 * p10_1 - 3 * p01_1 - 2 * 
            p11_1 - p02_1 - 2 * p12_1 - p13_1 - 4 * p04_1, 4 - 
            p00_0 - p10_0 - p11_0 - 3 * p03_0 - 2 * p00_1 - 2 * 
            p10_1 - 3 * p01_1 - 2 * p11_1 - 3 * p02_1 - 2 * p12_1 - 
            p13_1 - 4 * p04_1, 1 + 2 * p00_0 - p10_0 + 2 * p01_0 - 
            p11_0 + p02_0 + 2 * p12_0 - p13_0 + p00_1 + p01_1 + 
            p11_1 + p02_1 - 2 * p12_1 + p13_1 - p04_1, 2 + p00_0 - 
            p10_0 + p01_0 - p11_0 + p12_0 - p03_0 - p10_1 - p01_1 - 
            p02_1 - 2 * p12_1 - p13_1 - 2 * p04_1, 1 + 2 * p00_0 - 
            p10_0 + 2 * p01_0 - p11_0 + p02_0 + 2 * p12_0 + p00_1 + 
            p11_1 - 2 * p12_1 - p04_1, 1 + 2 * p00_0 - p10_0 + 
            2 * p01_0 - p11_0 + p02_0 + 2 * p12_0 + p13_0 + p00_1 + 
            p11_1 - 2 * p12_1 - p13_1 - p04_1, 1 + 2 * p00_0 - 
            p10_0 + 2 * p01_0 - p11_0 + 2 * p02_0 + 2 * p12_0 + 
            p03_0 + 2 * p13_0 + p00_1 + p11_1 - 2 * p12_1 - 2 * 
            p13_1 - p04_1, 1 - p10_0 - p11_0 + p00_1 + p11_1 - 
            p04_1, 1 + p00_0 - p10_0 + p01_0 - p11_0 + p02_0 + 
            p12_0 + p13_0 + p00_1 + p11_1 - p12_1 - p13_1 - p04_1, 
        1 + p00_0 - p10_0 + p01_0 - p11_0 + p02_0 + p13_0 + p00_1 + 
            p11_1 - p13_1 - p04_1, 2 - p10_0 - p11_0 - p03_0 - 
            p10_1 - p01_1 - p02_1 - p12_1 - p13_1 - 2 * p04_1, 
        1 + p00_0 - p10_0 + p01_0 - p11_0 + p12_0 + p00_1 + p11_1 - 
            p12_1 - p04_1, 2 - p10_0 - p11_0 - p02_0 - p10_1 - 
            p01_1 - p12_1 - p03_1 - 2 * p04_1, 2 - p10_0 - p11_0 - 
            p02_0 - p03_0 - p10_1 - p01_1 - p12_1 - 2 * p04_1, 
        1 + 2 * p00_0 - p10_0 + 2 * p01_0 - p11_0 + 2 * p02_0 + 
            p03_0 + 2 * p13_0 + p00_1 + p11_1 - 2 * p13_1 - p04_1, 
        1 - 2 * p10_0 - 2 * p11_0 - 2 * p13_0 - p04_0 + 2 * p00_1 + 
            p10_1 + 2 * p01_1 + 2 * p11_1 + 2 * p02_1 + p03_1 + 
            2 * p13_1, 2 - p10_0 - p11_0 - p02_0 - p03_0 - p13_0 - 
            p10_1 - p12_1 - 2 * p04_1, 1 + p00_0 - 2 * p10_0 + 
            p01_0 - 2 * p11_0 + p12_0 - 2 * p13_0 - p04_0 + 2 * 
            p00_1 + p10_1 + 2 * p01_1 + 2 * p11_1 + 2 * p02_1 - 
            p12_1 + p03_1 + 2 * p13_1, 1 - p10_0 - p11_0 - p13_0 + 
            p00_1 + p01_1 + p11_1 + p02_1 + p13_1 - p04_1, 1 + 
            p00_0 - p10_0 + p01_0 - p11_0 + p12_0 - p13_0 + p00_1 + 
            p01_1 + p11_1 + p02_1 - p12_1 + p13_1 - p04_1, 2 - 
            p10_0 - p11_0 - p02_0 - p13_0 - p10_1 - p12_1 - p03_1 - 
            2 * p04_1, 1 - p10_0 - p11_0 - p12_0 - p13_0 + p00_1 + 
            p01_1 + p11_1 + p02_1 + p12_1 + p13_1 - p04_1, 1 - 
            2 * p10_0 - 2 * p11_0 - 2 * p12_0 - 2 * p13_0 - p04_0 + 
            2 * p00_1 + p10_1 + 2 * p01_1 + 2 * p11_1 + 2 * p02_1 + 
            2 * p12_1 + p03_1 + 2 * p13_1, 1 + 2 * p00_0 - p10_0 + 
            2 * p01_0 - p11_0 + 2 * p02_0 - p12_0 + p03_0 + 2 * 
            p13_0 + p00_1 + p01_1 + p11_1 + p12_1 - 2 * p13_1 - 
            p04_1, 2 - p10_0 - p11_0 - p12_0 - p03_0 - p10_1 - 
            p02_1 - p13_1 - 2 * p04_1, 1 + p00_0 - p10_0 + p01_0 - 
            p11_0 + p02_0 - p12_0 + p13_0 + p00_1 + p01_1 + p11_1 + 
            p12_1 - p13_1 - p04_1, 1 - p10_0 - p11_0 - p12_0 + 
            p00_1 + p01_1 + p11_1 + p12_1 - p04_1, 4 - p00_0 - 
            p10_0 - 2 * p01_0 - p11_0 - 2 * p02_0 - p12_0 - 3 * 
            p03_0 - p13_0 - 2 * p00_1 - 2 * p10_1 - p01_1 - 2 * 
            p11_1 - p02_1 - p12_1 - p13_1 - 4 * p04_1, 4 - p00_0 - 
            p10_0 - 2 * p01_0 - p11_0 - p02_0 - p12_0 - 3 * p03_0 - 
            p13_0 - 2 * p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1 - p13_1 - 4 * p04_1, 4 - p00_0 - 
            p10_0 - 2 * p01_0 - p11_0 - p12_0 - 3 * p03_0 - 2 * 
            p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - 3 * p02_1 - 
            p12_1 - p13_1 - 4 * p04_1, 4 - p00_0 - p10_0 - p01_0 - 
            p11_0 - p12_0 - 3 * p03_0 - 2 * p00_1 - 2 * p10_1 - 
            2 * p01_1 - 2 * p11_1 - 3 * p02_1 - 2 * p12_1 - p13_1 - 
            4 * p04_1, 4 - p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - 
            p12_0 - 3 * p03_0 - p13_0 - 2 * p00_1 - 2 * p10_1 - 
            2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p12_1 - p13_1 - 
            4 * p04_1, 4 - p00_0 - p10_0 - p01_0 - p11_0 - 2 * 
            p02_0 - p12_0 - 3 * p03_0 - p13_0 - 2 * p00_1 - 2 * 
            p10_1 - 2 * p01_1 - 2 * p11_1 - p02_1 - 2 * p12_1 - 
            p13_1 - 4 * p04_1, 2 + p00_0 - p10_0 + p11_0 - p02_0 - 
            p12_0 - p13_0 - p10_1 - 2 * p11_1 - p03_1 - 2 * p04_1, 
        2 + p00_0 - p10_0 + p11_0 - p02_0 - p13_0 - p10_1 - 2 * 
            p11_1 - p12_1 - p03_1 - 2 * p04_1, 1 + 2 * p00_0 - 
            p10_0 + p01_0 + 2 * p11_0 + p12_0 - p13_0 + p00_1 + 
            p01_1 - 2 * p11_1 + p02_1 - p12_1 + p13_1 - p04_1, 
        2 + p00_0 - p10_0 + p11_0 - p02_0 - p03_0 - p13_0 - p10_1 - 
            2 * p11_1 - p12_1 - 2 * p04_1, 1 + 2 * p00_0 - p10_0 + 
            p01_0 + 2 * p11_0 - p12_0 + p00_1 + p01_1 - 2 * p11_1 + 
            p12_1 - p04_1, 1 + 2 * p00_0 - p10_0 + p01_0 + 2 * 
            p11_0 - p12_0 - p13_0 + p00_1 + p01_1 - 2 * p11_1 + 
            p02_1 + p12_1 + p13_1 - p04_1, 2 + p00_0 - p10_0 + 
            p11_0 - p02_0 - p12_0 - p03_0 - p13_0 - p10_1 - 2 * 
            p11_1 - 2 * p04_1, 2 - p10_0 - p01_0 - p12_0 - p03_0 - 
            p10_1 - p11_1 - p02_1 - 2 * p04_1, 2 - p10_0 - p01_0 - 
            p12_0 - p10_1 - p11_1 - p02_1 - p03_1 - 2 * p04_1, 
        1 + p00_0 - p10_0 + p11_0 - p12_0 + p00_1 + p01_1 - p11_1 + 
            p12_1 - p04_1, 1 - p10_0 - p12_0 + p00_1 + p01_1 + 
            p12_1 - p04_1, 1 + p00_0 - p10_0 + p01_0 + p11_0 + 
            p02_0 - p12_0 + p13_0 + p00_1 + p01_1 - p11_1 + p12_1 - 
            p13_1 - p04_1, 2 - p10_0 - p12_0 - p03_0 - p10_1 - 
            p11_1 - p02_1 - p13_1 - 2 * p04_1, 1 + 2 * p00_0 - 
            p10_0 + 2 * p01_0 + 2 * p11_0 + 2 * p02_0 - p12_0 + 
            p03_0 + 2 * p13_0 + p00_1 + p01_1 - 2 * p11_1 + p12_1 - 
            2 * p13_1 - p04_1, 1 - 2 * p10_0 - 2 * p12_0 - 2 * 
            p13_0 - p04_0 + 2 * p00_1 + p10_1 + 2 * p01_1 + 2 * 
            p02_1 + 2 * p12_1 + p03_1 + 2 * p13_1, 2 - p10_0 - 
            p01_0 - p02_0 - p12_0 - p03_0 - p13_0 - p10_1 - p11_1 - 
            2 * p04_1, 1 + p00_0 - 2 * p10_0 + p11_0 - 2 * p12_0 - 
            2 * p13_0 - p04_0 + 2 * p00_1 + p10_1 + 2 * p01_1 - 
            p11_1 + 2 * p02_1 + 2 * p12_1 + p03_1 + 2 * p13_1, 
        1 - p10_0 - p12_0 - p13_0 + p00_1 + p01_1 + p02_1 + p12_1 + 
            p13_1 - p04_1, 1 + p00_0 - p10_0 + p11_0 - p12_0 - 
            p13_0 + p00_1 + p01_1 - p11_1 + p02_1 + p12_1 + p13_1 - 
            p04_1, 2 - p10_0 - p01_0 - p02_0 - p12_0 - p13_0 - 
            p10_1 - p11_1 - p03_1 - 2 * p04_1, 1 + 2 * p00_0 - 
            p10_0 + p01_0 + 2 * p11_0 + p02_0 - p12_0 + p13_0 + 
            p00_1 + p01_1 - 2 * p11_1 + p12_1 - p13_1 - p04_1, 
        2 + p00_0 - p10_0 + p11_0 - p12_0 - p03_0 - p10_1 - 2 * 
            p11_1 - p02_1 - p13_1 - 2 * p04_1, 1 + 2 * p00_0 - 
            p10_0 + 2 * p01_0 + 2 * p11_0 + p02_0 + 2 * p12_0 - 
            p13_0 + p00_1 + p01_1 - 2 * p11_1 + p02_1 - 2 * p12_1 + 
            p13_1 - p04_1, 1 + p00_0 - p10_0 + p11_0 - p13_0 + 
            p00_1 + p01_1 - p11_1 + p02_1 + p13_1 - p04_1, 2 - 
            p10_0 - p02_0 - p13_0 - p10_1 - p11_1 - p12_1 - p03_1 - 
            2 * p04_1, 1 + p00_0 - p10_0 + p01_0 + p11_0 + p12_0 - 
            p13_0 + p00_1 + p01_1 - p11_1 + p02_1 - p12_1 + p13_1 - 
            p04_1, 1 - p10_0 - p13_0 + p00_1 + p01_1 + p02_1 + 
            p13_1 - p04_1, 1 + p00_0 - 2 * p10_0 + p01_0 + p11_0 + 
            p12_0 - 2 * p13_0 - p04_0 + 2 * p00_1 + p10_1 + 2 * 
            p01_1 - p11_1 + 2 * p02_1 - p12_1 + p03_1 + 2 * p13_1, 
        1 + p00_0 - 2 * p10_0 + p11_0 - 2 * p13_0 - p04_0 + 2 * 
            p00_1 + p10_1 + 2 * p01_1 - p11_1 + 2 * p02_1 + p03_1 + 
            2 * p13_1, 2 - p10_0 - p02_0 - p03_0 - p13_0 - p10_1 - 
            p11_1 - p12_1 - 2 * p04_1, 1 - 2 * p10_0 - 2 * p13_0 - 
            p04_0 + 2 * p00_1 + p10_1 + 2 * p01_1 + 2 * p02_1 + 
            p03_1 + 2 * p13_1, 1 - 2 * p11_0 - p12_0 - p04_0 + 
            2 * p00_1 - p10_1 + p01_1 + 2 * p11_1 + p12_1, 1 + 
            p00_0 + p01_0 - 2 * p11_0 + p02_0 - p12_0 + p13_0 - 
            p04_0 + 2 * p00_1 - p10_1 + p01_1 + 2 * p11_1 + p12_1 - 
            p13_1, 1 + p00_0 + p10_0 + p01_0 - 2 * p11_0 + p02_0 - 
            p12_0 + p13_0 + 2 * p00_1 - 2 * p10_1 + p01_1 + 2 * 
            p11_1 + p12_1 - p13_1, 1 - 2 * p11_0 - p04_0 + 2 * 
            p00_1 - p10_1 + p01_1 + 2 * p11_1, 1 + p00_0 + p01_0 - 
            2 * p11_0 + p02_0 + p12_0 + p13_0 - p04_0 + 2 * p00_1 - 
            p10_1 + p01_1 + 2 * p11_1 - p12_1 - p13_1, 1 + p00_0 + 
            p01_0 - 2 * p11_0 + p12_0 - p04_0 + 2 * p00_1 - p10_1 + 
            p01_1 + 2 * p11_1 - p12_1, 2 - p00_0 - p10_0 - p01_0 - 
            2 * p11_0 - p12_0 - p04_0 + p00_1 - p10_1 + p11_1 - 
            p02_1 - p03_1 - p04_1, 2 - p10_0 - 2 * p11_0 - p12_0 - 
            2 * p04_0 + p00_1 - p10_1 + p11_1 - p02_1 - p03_1 - 
            p13_1, 2 - p00_0 - p10_0 - p01_0 - 2 * p11_0 - p12_0 - 
            2 * p04_0 + p00_1 - p10_1 + p11_1 - p02_1 - p03_1, 
        1 + p00_0 + p10_0 + p01_0 - 2 * p11_0 + p12_0 + 2 * p00_1 - 
            2 * p10_1 + p01_1 + 2 * p11_1 - p12_1, 1 + p00_0 + 
            p10_0 + p01_0 - 2 * p11_0 + p02_0 + p12_0 + p13_0 + 
            2 * p00_1 - 2 * p10_1 + p01_1 + 2 * p11_1 - p12_1 - 
            p13_1, 1 + 2 * p00_0 + p10_0 + 2 * p01_0 - 2 * p11_0 + 
            p02_0 + 2 * p12_0 + p13_0 + 2 * p00_1 - 2 * p10_1 + 
            p01_1 + 2 * p11_1 - 2 * p12_1 - p13_1, 1 + 2 * p00_0 + 
            p10_0 + 2 * p01_0 - 2 * p11_0 + p02_0 + 2 * p12_0 + 
            2 * p00_1 - 2 * p10_1 + p01_1 + 2 * p11_1 - 2 * p12_1, 
        2 - p10_0 - 2 * p11_0 - 2 * p04_0 + p00_1 - p10_1 + p11_1 - 
            p02_1 - p12_1 - p03_1 - p13_1, 3 - p00_0 - p10_0 - 
            p01_0 - 2 * p11_0 - p12_0 - 2 * p03_0 - 2 * p04_0 - 
            2 * p10_1 - p01_1 - 2 * p02_1 - p12_1 - p13_1 - p04_1, 
        2 - p00_0 - p10_0 - p01_0 - 2 * p11_0 - p12_0 - p03_0 - 
            2 * p04_0 + p00_1 - p10_1 + p11_1 - p02_1, 2 - p10_0 - 
            2 * p11_0 - p12_0 - p03_0 - 2 * p04_0 + p00_1 - p10_1 + 
            p11_1 - p02_1 - p13_1, 2 - p00_0 - p10_0 - p01_0 - 
            2 * p11_0 - p12_0 - p03_0 - p04_0 + p00_1 - p10_1 + 
            p11_1 - p02_1 - p04_1, 2 + p00_0 + p01_0 - 2 * p11_0 + 
            p12_0 - p03_0 - p04_0 + p00_1 - 2 * p10_1 + p11_1 - 
            p02_1 - 2 * p12_1 - p13_1 - p04_1, 2 - 2 * p11_0 - 
            p03_0 - p04_0 + p00_1 - 2 * p10_1 + p11_1 - p02_1 - 
            p12_1 - p13_1 - p04_1, 3 - p00_0 - p10_0 - p01_0 - 
            2 * p11_0 - p12_0 - 2 * p03_0 - p04_0 - 2 * p10_1 - 
            p01_1 - 2 * p02_1 - p12_1 - p13_1 - 2 * p04_1, 2 - 
            2 * p11_0 - p12_0 - p03_0 - p04_0 + p00_1 - 2 * p10_1 + 
            p11_1 - p02_1 - p13_1 - p04_1, 2 - p10_0 - 2 * p11_0 - 
            p03_0 - 2 * p04_0 + p00_1 - p10_1 + p11_1 - p02_1 - 
            p12_1 - p13_1, 2 - p11_0 - p02_0 - p13_0 - 2 * p10_1 - 
            p12_1 - p03_1 - 2 * p04_1, 2 - p11_0 - p02_0 - 2 * 
            p10_1 - p01_1 - p12_1 - p03_1 - 2 * p04_1, 1 + p00_0 + 
            p10_0 + p01_0 - p11_0 + p12_0 + p00_1 - 2 * p10_1 + 
            p11_1 - p12_1 - p04_1, 2 - p11_0 - p02_0 - p03_0 - 
            2 * p10_1 - p01_1 - p12_1 - 2 * p04_1, 2 - p11_0 - 
            p02_0 - p03_0 - p13_0 - 2 * p10_1 - p12_1 - 2 * p04_1, 
        1 + p00_0 + p10_0 + p01_0 - p11_0 + p12_0 - p13_0 + p00_1 - 
            2 * p10_1 + p01_1 + p11_1 + p02_1 - p12_1 + p13_1 - 
            p04_1, 2 - p11_0 - p03_0 - 2 * p10_1 - p01_1 - p02_1 - 
            p12_1 - p13_1 - 2 * p04_1, 1 + p00_0 + p10_0 + p01_0 - 
            p11_0 + p02_0 + p13_0 + p00_1 - 2 * p10_1 + p11_1 - 
            p13_1 - p04_1, 1 + p00_0 + p10_0 + p01_0 - p11_0 + 
            p02_0 + p12_0 + p13_0 + p00_1 - 2 * p10_1 + p11_1 - 
            p12_1 - p13_1 - p04_1, 1 + 2 * p00_0 + p10_0 + 2 * 
            p01_0 - p11_0 + p02_0 + 2 * p12_0 + p13_0 + p00_1 - 
            2 * p10_1 + p11_1 - 2 * p12_1 - p13_1 - p04_1, 1 + 
            2 * p00_0 + p10_0 + 2 * p01_0 - p11_0 + p02_0 + 2 * 
            p12_0 + p00_1 - 2 * p10_1 + p11_1 - 2 * p12_1 - p04_1, 
        1 + 2 * p00_0 + p10_0 + 2 * p01_0 - p11_0 + p02_0 + 2 * 
            p12_0 - p13_0 + p00_1 - 2 * p10_1 + p01_1 + p11_1 + 
            p02_1 - 2 * p12_1 + p13_1 - p04_1, 2 + p00_0 + p01_0 - 
            p11_0 + p12_0 - p03_0 - 2 * p10_1 - p01_1 - p02_1 - 
            2 * p12_1 - p13_1 - 2 * p04_1, 1 + 2 * p00_0 + p10_0 + 
            2 * p01_0 - p11_0 + 2 * p02_0 + 2 * p12_0 + p03_0 + 
            2 * p13_0 + p00_1 - 2 * p10_1 + p11_1 - 2 * p12_1 - 
            2 * p13_1 - p04_1, 1 + 2 * p00_0 + p10_0 + 2 * p01_0 - 
            p11_0 + 2 * p02_0 + p03_0 + 2 * p13_0 + p00_1 - 2 * 
            p10_1 + p11_1 - 2 * p13_1 - p04_1, 1 - p11_0 + p00_1 - 
            p10_1 + p11_1 - p04_1, 1 + p00_0 + p01_0 - 2 * p11_0 + 
            p12_0 - 2 * p13_0 - p04_0 + 2 * p00_1 - p10_1 + 2 * 
            p01_1 + 2 * p11_1 + 2 * p02_1 - p12_1 + p03_1 + 2 * 
            p13_1, 1 - 2 * p11_0 - 2 * p13_0 - p04_0 + 2 * p00_1 - 
            p10_1 + 2 * p01_1 + 2 * p11_1 + 2 * p02_1 + p03_1 + 
            2 * p13_1, 1 - p11_0 - p13_0 + p00_1 - p10_1 + p01_1 + 
            p11_1 + p02_1 + p13_1 - p04_1, 1 - p11_0 - p12_0 - 
            p13_0 + p00_1 - p10_1 + p01_1 + p11_1 + p02_1 + p12_1 + 
            p13_1 - p04_1, 1 - 2 * p11_0 - 2 * p12_0 - 2 * p13_0 - 
            p04_0 + 2 * p00_1 - p10_1 + 2 * p01_1 + 2 * p11_1 + 
            2 * p02_1 + 2 * p12_1 + p03_1 + 2 * p13_1, 1 - p11_0 - 
            p12_0 + p00_1 - p10_1 + p01_1 + p11_1 + p12_1 - p04_1, 
        1 + 2 * p00_0 + p10_0 + 2 * p01_0 - p11_0 + 2 * p02_0 - 
            p12_0 + p03_0 + 2 * p13_0 + p00_1 - 2 * p10_1 + p01_1 + 
            p11_1 + p12_1 - 2 * p13_1 - p04_1, 1 + p00_0 + p10_0 + 
            p01_0 - p11_0 + p02_0 - p12_0 + p13_0 + p00_1 - 2 * 
            p10_1 + p01_1 + p11_1 + p12_1 - p13_1 - p04_1, 2 - 
            p11_0 - p12_0 - p03_0 - 2 * p10_1 - p02_1 - p13_1 - 
            2 * p04_1, 2 + p00_0 - p10_0 + p11_0 - p02_0 - p04_0 - 
            p00_1 - p10_1 - p01_1 - 2 * p11_1 - p12_1 - p03_1 - 
            p04_1, 2 + p00_0 - p10_0 + p11_0 - p02_0 - p03_0 - 
            p04_0 - p00_1 - p10_1 - p01_1 - 2 * p11_1 - p12_1 - 
            p04_1, 1 + 2 * p00_0 + p10_0 + p01_0 + 2 * p11_0 + 
            p02_0 - p12_0 + p13_0 + p00_1 - 2 * p10_1 + p01_1 - 
            2 * p11_1 + p12_1 - p13_1 - p04_1, 2 - p12_0 - p03_0 - 
            2 * p10_1 - p11_1 - p02_1 - p13_1 - 2 * p04_1, 1 + 
            p00_0 + p10_0 + p01_0 + p11_0 + p02_0 - p12_0 + p13_0 + 
            p00_1 - 2 * p10_1 + p01_1 - p11_1 + p12_1 - p13_1 - 
            p04_1, 2 + p00_0 + p11_0 - p12_0 - p03_0 - 2 * p10_1 - 
            2 * p11_1 - p02_1 - p13_1 - 2 * p04_1, 1 + 2 * p00_0 + 
            p10_0 + 2 * p01_0 + 2 * p11_0 + 2 * p02_0 - p12_0 + 
            p03_0 + 2 * p13_0 + p00_1 - 2 * p10_1 + p01_1 - 2 * 
            p11_1 + p12_1 - 2 * p13_1 - p04_1, 1 - p12_0 + p00_1 - 
            p10_1 + p01_1 + p12_1 - p04_1, 1 + p00_0 + p11_0 - 
            2 * p12_0 - 2 * p13_0 - p04_0 + 2 * p00_1 - p10_1 + 
            2 * p01_1 - p11_1 + 2 * p02_1 + 2 * p12_1 + p03_1 + 
            2 * p13_1, 1 - 2 * p12_0 - 2 * p13_0 - p04_0 + 2 * 
            p00_1 - p10_1 + 2 * p01_1 + 2 * p02_1 + 2 * p12_1 + 
            p03_1 + 2 * p13_1, 1 - p12_0 - p13_0 + p00_1 - p10_1 + 
            p01_1 + p02_1 + p12_1 + p13_1 - p04_1, 2 + p00_0 - 
            p10_0 + p01_0 + p11_0 + p12_0 - p03_0 - p04_0 - p00_1 - 
            p10_1 - p01_1 - 2 * p11_1 - p02_1 - 2 * p12_1 - p13_1 - 
            p04_1, 2 + p00_0 - p10_0 + p11_0 - p03_0 - p04_0 - 
            p00_1 - p10_1 - p01_1 - 2 * p11_1 - p02_1 - p12_1 - 
            p13_1 - p04_1, 1 - p13_0 + p00_1 - p10_1 + p01_1 + 
            p02_1 + p13_1 - p04_1, 1 - 2 * p13_0 - p04_0 + 2 * 
            p00_1 - p10_1 + 2 * p01_1 + 2 * p02_1 + p03_1 + 2 * 
            p13_1, 1 + p00_0 + p01_0 + p11_0 + p12_0 - 2 * p13_0 - 
            p04_0 + 2 * p00_1 - p10_1 + 2 * p01_1 - p11_1 + 2 * 
            p02_1 - p12_1 + p03_1 + 2 * p13_1, 1 + p00_0 + p11_0 - 
            2 * p13_0 - p04_0 + 2 * p00_1 - p10_1 + 2 * p01_1 - 
            p11_1 + 2 * p02_1 + p03_1 + 2 * p13_1, 1 + p00_0 - 
            p10_0 + p01_0 + p11_0 + p02_0 + p12_0 + p13_0 - p04_0 - 
            p11_1 - p12_1 - p13_1, 1 + p00_0 - p10_0 + p01_0 + 
            p11_0 + p12_0 - p04_0 - p11_1 - p12_1, 1 + p00_0 - 
            p10_0 + p11_0 - p04_0 - p11_1, 1 + p00_0 - p10_0 + 
            p01_0 + p11_0 + p02_0 + p13_0 - p04_0 - p11_1 - p13_1, 
        1 + p00_0 - p10_0 + p01_0 + p02_0 + p13_0 - p04_0 - p13_1, 
        1 - p10_0 - p04_0, 1 - p10_1 - p04_1, 1 + p00_0 - p10_0 + 
            p01_0 + p12_0 - p04_0 - p12_1, 1 + p00_0 - p10_0 + 
            p01_0 + p02_0 + p12_0 + p13_0 - p04_0 - p12_1 - p13_1, 
        1 + 2 * p00_0 + p10_0 + 2 * p01_0 + 2 * p02_0 + p03_0 + 
            2 * p13_0 - 2 * p10_1 - 2 * p13_1 - p04_1, 2 - p10_0 - 
            p11_0 - p12_0 - 2 * p04_0 - p10_1 - p02_1 - p03_1 - 
            p13_1, 1 + p00_0 + p01_0 + p02_0 + p13_0 - p04_0 - 
            p10_1 - p13_1, 1 + p00_0 + p01_0 - p11_0 + p02_0 - 
            p12_0 + p13_0 - p04_0 + p00_1 - p10_1 + p01_1 + p11_1 + 
            p12_1 - p13_1, 2 - p10_0 - p11_0 - p12_0 - p03_0 - 
            2 * p04_0 - p10_1 - p02_1 - p13_1, 1 + p00_0 + p01_0 - 
            p11_0 + p02_0 + p13_0 - p04_0 + p00_1 - p10_1 + p11_1 - 
            p13_1, 2 - p10_0 - p11_0 - p02_0 - p03_0 - 2 * p04_0 - 
            p10_1 - p01_1 - p12_1, 2 - p10_0 - p11_0 - p02_0 - 
            2 * p04_0 - p10_1 - p01_1 - p12_1 - p03_1, 1 + p00_0 + 
            p01_0 - p11_0 + p12_0 - p04_0 + p00_1 - p10_1 + p11_1 - 
            p12_1, 2 - p10_0 - p11_0 - p02_0 - p13_0 - 2 * p04_0 - 
            p10_1 - p12_1 - p03_1, 1 + p00_0 + p01_0 - p11_0 + 
            p12_0 - p13_0 - p04_0 + p00_1 - p10_1 + p01_1 + p11_1 + 
            p02_1 - p12_1 + p13_1, 1 + p00_0 + p01_0 + p12_0 - 
            p04_0 - p10_1 - p12_1, 1 + 2 * p00_0 + p10_0 + 2 * 
            p01_0 + 2 * p02_0 + 2 * p12_0 + p03_0 + 2 * p13_0 - 
            2 * p10_1 - 2 * p12_1 - 2 * p13_1 - p04_1, 2 - p10_0 - 
            p11_0 - 2 * p04_0 - p10_1 - p01_1 - p02_1 - p12_1 - 
            p03_1 - p13_1, 1 + p00_0 + p01_0 + p02_0 + p12_0 + 
            p13_0 - p04_0 - p10_1 - p12_1 - p13_1, 1 + p00_0 + 
            p01_0 - p11_0 + p02_0 + p12_0 + p13_0 - p04_0 + p00_1 - 
            p10_1 + p11_1 - p12_1 - p13_1, 2 - p10_0 - p11_0 - 
            p03_0 - 2 * p04_0 - p10_1 - p01_1 - p02_1 - p12_1 - 
            p13_1, 2 - p10_0 - p12_0 - p03_0 - 2 * p04_0 - p10_1 - 
            p11_1 - p02_1 - p13_1, 1 + p00_0 + p01_0 + p11_0 + 
            p02_0 - p12_0 + p13_0 - p04_0 + p00_1 - p10_1 + p01_1 - 
            p11_1 + p12_1 - p13_1, 1 + p00_0 + p01_0 + p11_0 + 
            p02_0 + p13_0 - p04_0 - p10_1 - p11_1 - p13_1, 2 - 
            p10_0 - p12_0 - 2 * p04_0 - p10_1 - p11_1 - p02_1 - 
            p03_1 - p13_1, 1 + 2 * p00_0 + p10_0 + 2 * p01_0 + 
            2 * p11_0 + 2 * p02_0 + p03_0 + 2 * p13_0 - 2 * p10_1 - 
            2 * p11_1 - 2 * p13_1 - p04_1, 1 + p00_0 + p11_0 - 
            p04_0 - p10_1 - p11_1, 1 + p00_0 + p11_0 - p12_0 - 
            p13_0 - p04_0 + p00_1 - p10_1 + p01_1 - p11_1 + p02_1 + 
            p12_1 + p13_1, 1 + p00_0 + p11_0 - p13_0 - p04_0 + 
            p00_1 - p10_1 + p01_1 - p11_1 + p02_1 + p13_1, 2 - 
            p10_0 - p01_0 - p02_0 - p12_0 - p13_0 - 2 * p04_0 - 
            p10_1 - p11_1 - p03_1, 1 + p00_0 + p11_0 - p12_0 - 
            p04_0 + p00_1 - p10_1 + p01_1 - p11_1 + p12_1, 2 - 
            p10_0 - p01_0 - p12_0 - 2 * p04_0 - p10_1 - p11_1 - 
            p02_1 - p03_1, 2 - p10_0 - p01_0 - p12_0 - p03_0 - 
            2 * p04_0 - p10_1 - p11_1 - p02_1, 2 - p10_0 - p02_0 - 
            p13_0 - 2 * p04_0 - p10_1 - p11_1 - p12_1 - p03_1, 
        1 + p00_0 + p01_0 + p11_0 + p12_0 - p13_0 - p04_0 + p00_1 - 
            p10_1 + p01_1 - p11_1 + p02_1 - p12_1 + p13_1, 1 + 
            p00_0 + p01_0 + p11_0 + p12_0 - p04_0 - p10_1 - p11_1 - 
            p12_1, 1 + 2 * p00_0 + p10_0 + 2 * p01_0 + 2 * p11_0 + 
            2 * p02_0 + 2 * p12_0 + p03_0 + 2 * p13_0 - 2 * p10_1 - 
            2 * p11_1 - 2 * p12_1 - 2 * p13_1 - p04_1, 1 + p00_0 + 
            p01_0 + p11_0 + p02_0 + p12_0 + p13_0 - p04_0 - p10_1 - 
            p11_1 - p12_1 - p13_1, 2 - p00_0 - p10_0 - p11_0 - 
            p03_0 - 2 * p04_0 - p10_1 - p01_1 - p02_1, 2 - p00_0 - 
            p10_0 - p11_0 - p02_0 - p03_0 - 2 * p04_0 - p10_1 - 
            p01_1, 2 - p00_0 - p10_0 - p11_0 - 2 * p04_0 - p10_1 - 
            p01_1 - p02_1 - p03_1, 2 - p00_0 - p10_0 - p11_0 - 
            p02_0 - 2 * p04_0 - p10_1 - p01_1 - p03_1, 1 - p11_0 - 
            p04_0 + p00_1 - p10_1 + p11_1, 2 - p00_0 - p10_0 - 
            p01_0 - p11_0 - p12_0 - p03_0 - 2 * p04_0 - p10_1 - 
            p02_1, 2 - p00_0 - p10_0 - p01_0 - p11_0 - p12_0 - 
            2 * p04_0 - p10_1 - p02_1 - p03_1, 1 - p12_0 - p04_0 + 
            p00_1 - p10_1 + p01_1 + p12_1, 1 - p11_0 - p12_0 - 
            p04_0 + p00_1 - p10_1 + p01_1 + p11_1 + p12_1, 2 - 
            p00_0 - p10_0 - p01_0 - p11_0 - p02_0 - p12_0 - p13_0 - 
            2 * p04_0 - p10_1 - p03_1, 1 - p13_0 - p04_0 + p00_1 - 
            p10_1 + p01_1 + p02_1 + p13_1, 1 - p12_0 - p13_0 - 
            p04_0 + p00_1 - p10_1 + p01_1 + p02_1 + p12_1 + p13_1, 
        1 - p11_0 - p12_0 - p13_0 - p04_0 + p00_1 - p10_1 + p01_1 + 
            p11_1 + p02_1 + p12_1 + p13_1, 1 - p11_0 - p13_0 - 
            p04_0 + p00_1 - p10_1 + p01_1 + p11_1 + p02_1 + p13_1, 
        1 - p04_0 - p10_1, 2 - p10_0 - p01_0 - p02_0 - 2 * p04_0 - 
            p00_1 - p10_1 - p11_1 - p03_1, 2 - p10_0 - p01_0 - 
            2 * p04_0 - p00_1 - p10_1 - p11_1 - p02_1 - p03_1, 
        2 - p10_0 - p01_0 - p02_0 - p03_0 - 2 * p04_0 - p00_1 - 
            p10_1 - p11_1, 2 - p10_0 - p01_0 - p03_0 - 2 * p04_0 - 
            p00_1 - p10_1 - p11_1 - p02_1, 2 - p10_0 - p02_0 - 
            p03_0 - 2 * p04_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            p12_1, 2 - p10_0 - p02_0 - 2 * p04_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - p12_1 - p03_1, 2 - p10_0 - 2 * p04_0 - 
            p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - p03_1 - 
            p13_1, 2 - p10_0 - p03_0 - 2 * p04_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - p02_1 - p12_1 - p13_1, 2 + p00_0 - 
            p10_0 + p01_0 + p12_0 - p03_0 - p04_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - p02_1 - 2 * p12_1 - p13_1 - p04_1, 
        2 + p00_0 + p01_0 + p12_0 - p03_0 - p00_1 - 2 * p10_1 - 
            p01_1 - p11_1 - p02_1 - 2 * p12_1 - p13_1 - 2 * p04_1, 
        2 + p00_0 + p11_0 - p03_0 - p00_1 - 2 * p10_1 - p01_1 - 
            2 * p11_1 - p02_1 - p12_1 - p13_1 - 2 * p04_1, 2 + 
            p00_0 + p01_0 + p11_0 + p12_0 - p03_0 - p00_1 - 2 * 
            p10_1 - p01_1 - 2 * p11_1 - p02_1 - 2 * p12_1 - p13_1 - 
            2 * p04_1, 2 + p00_0 + p01_0 + p12_0 - p03_0 - p04_0 - 
            p00_1 - 2 * p10_1 - p01_1 - p11_1 - p02_1 - 2 * p12_1 - 
            p13_1 - p04_1, 3 - p10_0 - p11_0 - p02_0 - 2 * p03_0 - 
            2 * p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            p02_1 - 2 * p12_1 - p13_1 - p04_1, 2 + p00_0 + p01_0 - 
            p11_0 + p12_0 - p03_0 - p04_0 - 2 * p10_1 - p01_1 - 
            p02_1 - 2 * p12_1 - p13_1 - p04_1, 1 + 2 * p00_0 + 
            p10_0 + 2 * p01_0 + p02_0 + 2 * p12_0 - 2 * p10_1 - 
            2 * p12_1 - p04_1, 1 + 2 * p00_0 + p10_0 + 2 * p01_0 + 
            p02_0 + 2 * p12_0 + p13_0 - 2 * p10_1 - 2 * p12_1 - 
            p13_1 - p04_1, 3 - p10_0 - p11_0 - 2 * p03_0 - 2 * 
            p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 2 * 
            p02_1 - 2 * p12_1 - p13_1 - p04_1, 1 + p00_0 + p10_0 + 
            p01_0 + p02_0 + p12_0 + p13_0 - 2 * p10_1 - p12_1 - 
            p13_1 - p04_1, 1 + p00_0 + p10_0 + p01_0 + p02_0 + 
            p13_0 - 2 * p10_1 - p13_1 - p04_1, 1 + p00_0 + p10_0 + 
            p01_0 + p11_0 + p02_0 + p13_0 - 2 * p10_1 - p11_1 - 
            p13_1 - p04_1, 1 + p00_0 + p10_0 + p01_0 + p11_0 + 
            p02_0 + p12_0 + p13_0 - 2 * p10_1 - p11_1 - p12_1 - 
            p13_1 - p04_1, 2 - p11_0 - p03_0 - p04_0 - 2 * p10_1 - 
            p01_1 - p02_1 - p12_1 - p13_1 - p04_1, 3 - p00_0 - 
            p10_0 - p11_0 - p02_0 - 2 * p03_0 - 2 * p04_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1 - p02_1 - p12_1 - p13_1 - 
            p04_1, 3 - p00_0 - p10_0 - p11_0 - 2 * p03_0 - 2 * 
            p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 2 * 
            p02_1 - p12_1 - p13_1 - p04_1, 2 - p12_0 - p03_0 - 
            p04_0 - 2 * p10_1 - p11_1 - p02_1 - p13_1 - p04_1, 
        2 - p11_0 - p12_0 - p03_0 - p04_0 - 2 * p10_1 - p02_1 - 
            p13_1 - p04_1, 3 - p00_0 - p10_0 - p01_0 - p11_0 - 
            p12_0 - 2 * p03_0 - 2 * p04_0 - p00_1 - 2 * p10_1 - 
            p01_1 - p11_1 - 2 * p02_1 - p12_1 - p13_1 - p04_1, 
        2 - p03_0 - p04_0 - p00_1 - 2 * p10_1 - p01_1 - p11_1 - 
            p02_1 - p12_1 - p13_1 - p04_1, 2 - p03_0 - p00_1 - 
            2 * p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - p13_1 - 
            2 * p04_1, 2 + p00_0 + p11_0 - p03_0 - p04_0 - p00_1 - 
            2 * p10_1 - p01_1 - 2 * p11_1 - p02_1 - p12_1 - p13_1 - 
            p04_1, 3 - p10_0 - p01_0 - p12_0 - 2 * p03_0 - 2 * 
            p04_0 - p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - 2 * 
            p02_1 - p12_1 - p13_1 - p04_1, 2 + p00_0 + p11_0 - 
            p12_0 - p03_0 - p04_0 - 2 * p10_1 - 2 * p11_1 - p02_1 - 
            p13_1 - p04_1, 1 + 2 * p00_0 + p10_0 + p01_0 + 2 * 
            p11_0 + p02_0 + p13_0 - 2 * p10_1 - 2 * p11_1 - p13_1 - 
            p04_1, 1 + 2 * p00_0 + p10_0 + p01_0 + 2 * p11_0 + 
            p02_0 + p12_0 + p13_0 - 2 * p10_1 - 2 * p11_1 - p12_1 - 
            p13_1 - p04_1, 3 - p10_0 - p01_0 - 2 * p03_0 - 2 * 
            p04_0 - 2 * p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1 - p13_1 - p04_1, 3 - p10_0 - p01_0 - 
            p02_0 - 2 * p03_0 - 2 * p04_0 - 2 * p00_1 - 2 * p10_1 - 
            p01_1 - 2 * p11_1 - p02_1 - p12_1 - p13_1 - p04_1, 
        3 - p10_0 - 2 * p03_0 - 2 * p04_0 - 2 * p00_1 - 2 * p10_1 - 
            2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p12_1 - p13_1 - 
            p04_1, 3 - p10_0 - p02_0 - 2 * p03_0 - 2 * p04_0 - 
            2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - p02_1 - 
            2 * p12_1 - p13_1 - p04_1, 1 + 2 * p00_0 + p10_0 + 
            2 * p01_0 + 2 * p11_0 + p02_0 + 2 * p12_0 + p13_0 - 
            2 * p10_1 - 2 * p11_1 - 2 * p12_1 - p13_1 - p04_1, 
        1 + 2 * p00_0 + p10_0 + 2 * p01_0 + 2 * p11_0 + p02_0 + 
            2 * p12_0 - 2 * p10_1 - 2 * p11_1 - 2 * p12_1 - p04_1, 
        2 + p00_0 + p01_0 + p11_0 + p12_0 - p03_0 - p04_0 - p00_1 - 
            2 * p10_1 - p01_1 - 2 * p11_1 - p02_1 - 2 * p12_1 - 
            p13_1 - p04_1, 1 + 2 * p00_0 + p10_0 + 2 * p01_0 + 
            2 * p11_0 + p02_0 + 2 * p12_0 - p13_0 + p00_1 - 2 * 
            p10_1 + p01_1 - 2 * p11_1 + p02_1 - 2 * p12_1 + p13_1 - 
            p04_1, 1 + p00_0 + p10_0 + p01_0 + p11_0 + p02_0 - 
            2 * p12_0 + p13_0 + 2 * p00_1 - 2 * p10_1 + 2 * p01_1 - 
            p11_1 + p02_1 + 2 * p12_1 - p13_1, 1 + 2 * p00_0 + 
            p10_0 + p01_0 + 2 * p11_0 + p02_0 - 2 * p12_0 + p13_0 + 
            2 * p00_1 - 2 * p10_1 + 2 * p01_1 - 2 * p11_1 + p02_1 + 
            2 * p12_1 - p13_1, 2 - p00_0 - p10_0 - p01_0 - p11_0 - 
            p02_0 - 2 * p12_0 - p13_0 - 2 * p04_0 + p00_1 - p10_1 + 
            p01_1 + p12_1 - p03_1, 2 - p10_0 - p01_0 - p02_0 - 
            2 * p12_0 - p13_0 - 2 * p04_0 + p00_1 - p10_1 + p01_1 - 
            p11_1 + p12_1 - p03_1, 2 - p00_0 - p10_0 - p01_0 - 
            p11_0 - p02_0 - 2 * p12_0 - p13_0 - p04_0 + p00_1 - 
            p10_1 + p01_1 + p12_1 - p03_1 - p04_1, 1 + p00_0 + 
            p01_0 + p11_0 + p02_0 - 2 * p12_0 + p13_0 - p04_0 + 
            2 * p00_1 - p10_1 + 2 * p01_1 - p11_1 + p02_1 + 2 * 
            p12_1 - p13_1, 1 + p00_0 + p11_0 - 2 * p12_0 - p04_0 + 
            2 * p00_1 - p10_1 + 2 * p01_1 - p11_1 + p02_1 + 2 * 
            p12_1, 1 - 2 * p12_0 - p04_0 + 2 * p00_1 - p10_1 + 
            2 * p01_1 + p02_1 + 2 * p12_1, 1 + p00_0 + p11_0 - 
            2 * p12_0 - p13_0 - p04_0 + 2 * p00_1 - p10_1 + 2 * 
            p01_1 - p11_1 + p02_1 + 2 * p12_1 + p13_1, 1 - 2 * 
            p12_0 - p13_0 - p04_0 + 2 * p00_1 - p10_1 + 2 * p01_1 + 
            p02_1 + 2 * p12_1 + p13_1, 2 + p00_0 + p11_0 - p02_0 - 
            p12_0 - p13_0 - 2 * p10_1 - 2 * p11_1 - p03_1 - 2 * 
            p04_1, 2 + p00_0 + p11_0 - p02_0 - p00_1 - 2 * p10_1 - 
            p01_1 - 2 * p11_1 - p12_1 - p03_1 - 2 * p04_1, 2 + 
            p00_0 + p11_0 - p02_0 - p13_0 - 2 * p10_1 - 2 * p11_1 - 
            p12_1 - p03_1 - 2 * p04_1, 1 + p00_0 + p10_0 + p01_0 + 
            p11_0 + p12_0 - p13_0 + p00_1 - 2 * p10_1 + p01_1 - 
            p11_1 + p02_1 - p12_1 + p13_1 - p04_1, 2 - p02_0 - 
            p03_0 - p13_0 - 2 * p10_1 - p11_1 - p12_1 - 2 * p04_1, 
        2 - p02_0 - p03_0 - p00_1 - 2 * p10_1 - p01_1 - p11_1 - 
            p12_1 - 2 * p04_1, 2 - p02_0 - p03_0 - p04_0 - p00_1 - 
            2 * p10_1 - p01_1 - p11_1 - p12_1 - p04_1, 3 - p00_0 - 
            p10_0 - p11_0 - 2 * p02_0 - 2 * p03_0 - 2 * p04_0 - 
            p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p12_1 - p04_1, 
        2 - p11_0 - p02_0 - p03_0 - p04_0 - 2 * p10_1 - p01_1 - 
            p12_1 - p04_1, 1 + p00_0 + p10_0 + p01_0 + p11_0 + 
            p12_0 - 2 * p10_1 - p11_1 - p12_1 - p04_1, 1 + p00_0 + 
            p10_0 + p01_0 + p12_0 - 2 * p10_1 - p12_1 - p04_1, 
        2 - p11_0 - p02_0 - p04_0 - 2 * p10_1 - p01_1 - p12_1 - 
            p03_1 - p04_1, 3 - p00_0 - p10_0 - p11_0 - 2 * p02_0 - 
            2 * p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            p12_1 - 2 * p03_1 - p04_1, 2 - p02_0 - p13_0 - p04_0 - 
            2 * p10_1 - p11_1 - p12_1 - p03_1 - p04_1, 2 - p11_0 - 
            p02_0 - p13_0 - p04_0 - 2 * p10_1 - p12_1 - p03_1 - 
            p04_1, 3 - p00_0 - p10_0 - p01_0 - p11_0 - 2 * p02_0 - 
            p12_0 - p13_0 - 2 * p04_0 - p00_1 - 2 * p10_1 - p01_1 - 
            p11_1 - p12_1 - 2 * p03_1 - p04_1, 2 - p02_0 - p04_0 - 
            p00_1 - 2 * p10_1 - p01_1 - p11_1 - p12_1 - p03_1 - 
            p04_1, 2 - p02_0 - p00_1 - 2 * p10_1 - p01_1 - p11_1 - 
            p12_1 - p03_1 - 2 * p04_1, 2 - p02_0 - p13_0 - 2 * 
            p10_1 - p11_1 - p12_1 - p03_1 - 2 * p04_1, 2 + p00_0 + 
            p11_0 - p02_0 - p12_0 - p13_0 - p04_0 - 2 * p10_1 - 
            2 * p11_1 - p03_1 - p04_1, 3 - p10_0 - 2 * p02_0 - 
            2 * p04_0 - 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * 
            p11_1 - p12_1 - 2 * p03_1 - p04_1, 1 + 2 * p00_0 + 
            p10_0 + p01_0 + 2 * p11_0 - p12_0 + p00_1 - 2 * p10_1 + 
            p01_1 - 2 * p11_1 + p12_1 - p04_1, 1 + 2 * p00_0 + 
            p10_0 + p01_0 + 2 * p11_0 - p12_0 - p13_0 + p00_1 - 
            2 * p10_1 + p01_1 - 2 * p11_1 + p02_1 + p12_1 + p13_1 - 
            p04_1, 2 + p00_0 + p11_0 - p02_0 - p12_0 - p03_0 - 
            p13_0 - 2 * p10_1 - 2 * p11_1 - 2 * p04_1, 2 + p00_0 + 
            p11_0 - p02_0 - p04_0 - p00_1 - 2 * p10_1 - p01_1 - 
            2 * p11_1 - p12_1 - p03_1 - p04_1, 3 - p10_0 - p01_0 - 
            2 * p02_0 - p12_0 - p13_0 - 2 * p04_0 - p00_1 - 2 * 
            p10_1 - p01_1 - 2 * p11_1 - p12_1 - 2 * p03_1 - p04_1, 
        2 + p00_0 + p11_0 - p02_0 - p13_0 - p04_0 - 2 * p10_1 - 
            2 * p11_1 - p12_1 - p03_1 - p04_1, 3 - p10_0 - p01_0 - 
            2 * p02_0 - 2 * p04_0 - 2 * p00_1 - 2 * p10_1 - p01_1 - 
            2 * p11_1 - p12_1 - 2 * p03_1 - p04_1, 2 + p00_0 + 
            p11_0 - p02_0 - p03_0 - p13_0 - 2 * p10_1 - 2 * p11_1 - 
            p12_1 - 2 * p04_1, 2 + p00_0 + p11_0 - p02_0 - p03_0 - 
            p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - p12_1 - 2 * 
            p04_1, 3 - p10_0 - 2 * p02_0 - 2 * p03_0 - 2 * p04_0 - 
            2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - p12_1 - 
            p04_1, 1 + 2 * p00_0 + p10_0 + p01_0 + 2 * p11_0 + 
            p12_0 - p13_0 + p00_1 - 2 * p10_1 + p01_1 - 2 * p11_1 + 
            p02_1 - p12_1 + p13_1 - p04_1, 2 + p00_0 + p11_0 - 
            p02_0 - p03_0 - p04_0 - p00_1 - 2 * p10_1 - p01_1 - 
            2 * p11_1 - p12_1 - p04_1, 1 + 2 * p00_0 + p10_0 + 
            p01_0 + 2 * p11_0 - 2 * p10_1 - 2 * p11_1 - p04_1, 
        1 + 2 * p00_0 + p10_0 + p01_0 + 2 * p11_0 + p12_0 - 2 * 
            p10_1 - 2 * p11_1 - p12_1 - p04_1, 3 - p10_0 - p01_0 - 
            2 * p02_0 - 2 * p03_0 - 2 * p04_0 - 2 * p00_1 - 2 * 
            p10_1 - p01_1 - 2 * p11_1 - p12_1 - p04_1, 1 + 2 * 
            p00_0 + p10_0 + p01_0 + 2 * p11_0 - 2 * p12_0 + 2 * 
            p00_1 - 2 * p10_1 + 2 * p01_1 - 2 * p11_1 + p02_1 + 
            2 * p12_1, 2 + p00_0 + p11_0 - p02_0 - 2 * p12_0 - 
            p13_0 - p04_0 + p00_1 - 2 * p10_1 + p01_1 - 2 * p11_1 + 
            p12_1 - p03_1 - p04_1, 1 + 2 * p00_0 + p10_0 + p01_0 + 
            2 * p11_0 - 2 * p12_0 - p13_0 + 2 * p00_1 - 2 * p10_1 + 
            2 * p01_1 - 2 * p11_1 + p02_1 + 2 * p12_1 + p13_1, 
        3 - p00_0 - p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            p13_0 - 2 * p04_0 - 2 * p10_1 - p01_1 - p12_1 - 2 * 
            p03_1 - p04_1, 2 - p00_0 - p10_0 - p01_0 - 2 * p11_0 - 
            p02_0 - 2 * p12_0 - p13_0 - 2 * p04_0 + p00_1 - p10_1 + 
            p01_1 + p11_1 + p12_1 - p03_1, 2 - p00_0 - p10_0 - 
            p01_0 - 2 * p11_0 - p02_0 - p12_0 - p13_0 - 2 * p04_0 + 
            p00_1 - p10_1 + p11_1 - p03_1, 2 - p10_0 - 2 * p11_0 - 
            p02_0 - p13_0 - 2 * p04_0 + p00_1 - p10_1 + p11_1 - 
            p12_1 - p03_1, 2 - p00_0 - p10_0 - p01_0 - 2 * p11_0 - 
            p02_0 - p12_0 - p13_0 - p04_0 + p00_1 - p10_1 + p11_1 - 
            p03_1 - p04_1, 1 + 2 * p00_0 + p10_0 + 2 * p01_0 - 
            2 * p11_0 + p02_0 + 2 * p12_0 - p13_0 + 2 * p00_1 - 
            2 * p10_1 + p01_1 + 2 * p11_1 + p02_1 - 2 * p12_1 + 
            p13_1, 1 + p00_0 + p10_0 + p01_0 - 2 * p11_0 + p12_0 - 
            p13_0 + 2 * p00_1 - 2 * p10_1 + p01_1 + 2 * p11_1 + 
            p02_1 - p12_1 + p13_1, 3 - p00_0 - p10_0 - p01_0 - 
            2 * p11_0 - 2 * p02_0 - p12_0 - p13_0 - p04_0 - 2 * 
            p10_1 - p01_1 - p12_1 - 2 * p03_1 - 2 * p04_1, 1 + 
            p00_0 + p01_0 - 2 * p11_0 + p12_0 - p13_0 - p04_0 + 
            2 * p00_1 - p10_1 + p01_1 + 2 * p11_1 + p02_1 - p12_1 + 
            p13_1, 1 - 2 * p11_0 - p12_0 - p13_0 - p04_0 + 2 * 
            p00_1 - p10_1 + p01_1 + 2 * p11_1 + p02_1 + p12_1 + 
            p13_1, 1 - 2 * p11_0 - p13_0 - p04_0 + 2 * p00_1 - 
            p10_1 + p01_1 + 2 * p11_1 + p02_1 + p13_1, 1 + p00_0 + 
            p10_0 + p01_0 - 2 * p11_0 + p02_0 - 2 * p12_0 + p13_0 + 
            2 * p00_1 - 2 * p10_1 + 2 * p01_1 + 2 * p11_1 + p02_1 + 
            2 * p12_1 - p13_1, 2 - p00_0 - p10_0 - p01_0 - 2 * 
            p11_0 - p02_0 - 2 * p12_0 - p13_0 - p04_0 + p00_1 - 
            p10_1 + p01_1 + p11_1 + p12_1 - p03_1 - p04_1, 1 + 
            p00_0 + p01_0 - 2 * p11_0 + p02_0 - 2 * p12_0 + p13_0 - 
            p04_0 + 2 * p00_1 - p10_1 + 2 * p01_1 + 2 * p11_1 + 
            p02_1 + 2 * p12_1 - p13_1, 1 - 2 * p11_0 - 2 * p12_0 - 
            p04_0 + 2 * p00_1 - p10_1 + 2 * p01_1 + 2 * p11_1 + 
            p02_1 + 2 * p12_1, 1 - 2 * p11_0 - 2 * p12_0 - p13_0 - 
            p04_0 + 2 * p00_1 - p10_1 + 2 * p01_1 + 2 * p11_1 + 
            p02_1 + 2 * p12_1 + p13_1, 2 - 2 * p11_0 - p02_0 - 
            p13_0 - p04_0 + p00_1 - 2 * p10_1 + p11_1 - p12_1 - 
            p03_1 - p04_1, 2 - p01_0 - p11_0 - p12_0 - p04_0 - 
            2 * p10_1 - p02_1 - p03_1 - p04_1, 3 - p10_0 - 2 * 
            p01_0 - 2 * p04_0 - 2 * p00_1 - 2 * p10_1 - p11_1 - 
            2 * p02_1 - 2 * p03_1 - p04_1, 2 - p01_0 - p11_0 - 
            p12_0 - 2 * p10_1 - p02_1 - p03_1 - 2 * p04_1, 3 - 
            p00_0 - p10_0 - 2 * p01_0 - 2 * p11_0 - p02_0 - 2 * 
            p12_0 - p13_0 - 2 * p04_0 - 2 * p10_1 - p02_1 - 2 * 
            p03_1 - p04_1, 3 - p00_0 - p10_0 - 2 * p01_0 - 2 * 
            p11_0 - p02_0 - 2 * p12_0 - p13_0 - p04_0 - 2 * p10_1 - 
            p02_1 - 2 * p03_1 - 2 * p04_1, 1 + p00_0 + p10_0 - 
            2 * p11_0 - 2 * p12_0 + 2 * p00_1 - 2 * p10_1 + 2 * 
            p01_1 + 2 * p11_1 + p02_1 + 2 * p12_1, 2 - p01_0 - 
            2 * p11_0 - p02_0 - 2 * p12_0 - p13_0 - p04_0 + p00_1 - 
            2 * p10_1 + p01_1 + p11_1 + p12_1 - p03_1 - p04_1, 
        1 + p00_0 + p10_0 - 2 * p11_0 - 2 * p12_0 - p13_0 + 2 * 
            p00_1 - 2 * p10_1 + 2 * p01_1 + 2 * p11_1 + p02_1 + 
            2 * p12_1 + p13_1, 3 - p00_0 - p10_0 - 2 * p01_0 - 
            2 * p11_0 - 2 * p02_0 - 2 * p12_0 - p13_0 - p04_0 - 
            2 * p10_1 - 2 * p03_1 - 2 * p04_1, 2 - p01_0 - 2 * 
            p11_0 - p02_0 - p12_0 - p13_0 - p04_0 + p00_1 - 2 * 
            p10_1 + p11_1 - p03_1 - p04_1, 1 + p00_0 + p10_0 - 
            2 * p11_0 - p12_0 - p13_0 + 2 * p00_1 - 2 * p10_1 + 
            p01_1 + 2 * p11_1 + p02_1 + p12_1 + p13_1, 1 + p00_0 + 
            p10_0 - 2 * p11_0 - p13_0 + 2 * p00_1 - 2 * p10_1 + 
            p01_1 + 2 * p11_1 + p02_1 + p13_1, 3 - p00_0 - p10_0 - 
            2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 2 * p12_0 - p13_0 - 
            2 * p04_0 - 2 * p10_1 - 2 * p03_1 - p04_1, 1 + p00_0 + 
            p10_0 + p11_0 - p12_0 - p13_0 + p00_1 - 2 * p10_1 + 
            p01_1 - p11_1 + p02_1 + p12_1 + p13_1 - p04_1, 2 - 
            p01_0 - p02_0 - p12_0 - p03_0 - p13_0 - 2 * p10_1 - 
            p11_1 - 2 * p04_1, 1 + p00_0 + p10_0 + p11_0 - p12_0 + 
            p00_1 - 2 * p10_1 + p01_1 - p11_1 + p12_1 - p04_1, 
        2 - p01_0 - p02_0 - p12_0 - p13_0 - 2 * p10_1 - p11_1 - 
            p03_1 - 2 * p04_1, 2 - p01_0 - p02_0 - p00_1 - 2 * 
            p10_1 - p11_1 - p03_1 - 2 * p04_1, 2 - p01_0 - p02_0 - 
            p04_0 - p00_1 - 2 * p10_1 - p11_1 - p03_1 - p04_1, 
        3 - p00_0 - p10_0 - 2 * p01_0 - p11_0 - 2 * p02_0 - p12_0 - 
            p13_0 - 2 * p04_0 - p00_1 - 2 * p10_1 - p11_1 - 2 * 
            p03_1 - p04_1, 2 - p01_0 - p02_0 - p12_0 - p13_0 - 
            p04_0 - 2 * p10_1 - p11_1 - p03_1 - p04_1, 3 - p10_0 - 
            2 * p01_0 - 2 * p02_0 - 2 * p03_0 - 2 * p04_0 - 2 * 
            p00_1 - 2 * p10_1 - p11_1 - p04_1, 1 + p00_0 + p10_0 + 
            p11_0 - 2 * p10_1 - p11_1 - p04_1, 1 + p00_0 + p10_0 - 
            2 * p10_1 - p04_1, 2 - p01_0 - p02_0 - p03_0 - p04_0 - 
            p00_1 - 2 * p10_1 - p11_1 - p04_1, 2 - p01_0 - p02_0 - 
            p03_0 - p00_1 - 2 * p10_1 - p11_1 - 2 * p04_1, 1 + 
            p00_0 + p10_0 + p11_0 - p13_0 + p00_1 - 2 * p10_1 + 
            p01_1 - p11_1 + p02_1 + p13_1 - p04_1, 3 - p00_0 - 
            p10_0 - 2 * p01_0 - p11_0 - 2 * p02_0 - 2 * p12_0 - 
            p13_0 - 2 * p04_0 - 2 * p10_1 - p11_1 - 2 * p03_1 - 
            p04_1, 1 + p00_0 + p10_0 + p11_0 - 2 * p12_0 + 2 * 
            p00_1 - 2 * p10_1 + 2 * p01_1 - p11_1 + p02_1 + 2 * 
            p12_1, 3 - p00_0 - p10_0 - 2 * p01_0 - p11_0 - 2 * 
            p02_0 - 2 * p12_0 - p13_0 - p04_0 - 2 * p10_1 - p11_1 - 
            2 * p03_1 - 2 * p04_1, 1 + p00_0 + p10_0 + p11_0 - 
            2 * p12_0 - p13_0 + 2 * p00_1 - 2 * p10_1 + 2 * p01_1 - 
            p11_1 + p02_1 + 2 * p12_1 + p13_1, 2 - p01_0 - p02_0 - 
            2 * p12_0 - p13_0 - p04_0 + p00_1 - 2 * p10_1 + p01_1 - 
            p11_1 + p12_1 - p03_1 - p04_1, 3 - p10_0 - 2 * p01_0 - 
            2 * p02_0 - 2 * p04_0 - 2 * p00_1 - 2 * p10_1 - p11_1 - 
            2 * p03_1 - p04_1, 2 - p01_0 - p11_0 - p02_0 - p12_0 - 
            p13_0 - p04_0 - 2 * p10_1 - p03_1 - p04_1, 3 - p00_0 - 
            p10_0 - 2 * p01_0 - p11_0 - p02_0 - 2 * p12_0 - p13_0 - 
            p04_0 - 2 * p10_1 - p11_1 - p02_1 - 2 * p03_1 - 2 * 
            p04_1, 3 - p00_0 - p10_0 - 2 * p01_0 - p11_0 - p02_0 - 
            2 * p12_0 - p13_0 - 2 * p04_0 - 2 * p10_1 - p11_1 - 
            p02_1 - 2 * p03_1 - p04_1, 2 - p01_0 - p03_0 - p00_1 - 
            2 * p10_1 - p11_1 - p02_1 - 2 * p04_1, 2 - p01_0 - 
            p03_0 - p04_0 - p00_1 - 2 * p10_1 - p11_1 - p02_1 - 
            p04_1, 3 - p00_0 - p10_0 - 2 * p01_0 - p11_0 - p12_0 - 
            2 * p03_0 - 2 * p04_0 - p00_1 - 2 * p10_1 - p11_1 - 
            2 * p02_1 - p04_1, 2 - p01_0 - p12_0 - p03_0 - p04_0 - 
            2 * p10_1 - p11_1 - p02_1 - p04_1, 3 - p10_0 - 2 * 
            p01_0 - 2 * p03_0 - 2 * p04_0 - 2 * p00_1 - 2 * p10_1 - 
            p11_1 - 2 * p02_1 - p04_1, 2 - p01_0 - p11_0 - p12_0 - 
            p03_0 - p04_0 - 2 * p10_1 - p02_1 - p04_1, 2 - p01_0 - 
            p12_0 - p04_0 - 2 * p10_1 - p11_1 - p02_1 - p03_1 - 
            p04_1, 3 - p00_0 - p10_0 - 2 * p01_0 - p11_0 - p12_0 - 
            2 * p04_0 - p00_1 - 2 * p10_1 - p11_1 - 2 * p02_1 - 
            2 * p03_1 - p04_1, 3 - p00_0 - p10_0 - 2 * p01_0 - 
            p11_0 - p02_0 - p12_0 - p13_0 - 2 * p04_0 - p00_1 - 
            2 * p10_1 - p11_1 - p02_1 - 2 * p03_1 - p04_1, 2 - 
            p01_0 - p04_0 - p00_1 - 2 * p10_1 - p11_1 - p02_1 - 
            p03_1 - p04_1, 2 - p01_0 - p00_1 - 2 * p10_1 - p11_1 - 
            p02_1 - p03_1 - 2 * p04_1, 2 - p01_0 - p12_0 - 2 * 
            p10_1 - p11_1 - p02_1 - p03_1 - 2 * p04_1, 2 - p01_0 - 
            p12_0 - p03_0 - 2 * p10_1 - p11_1 - p02_1 - 2 * p04_1, 
        2 - p01_0 - p11_0 - p12_0 - p03_0 - 2 * p10_1 - p02_1 - 
            2 * p04_1, 2 - p01_0 - p11_0 - p02_0 - p12_0 - p13_0 - 
            2 * p10_1 - p03_1 - 2 * p04_1, 1 + p00_0 + p10_0 - 
            p11_0 - p13_0 + p00_1 - 2 * p10_1 + p01_1 + p11_1 + 
            p02_1 + p13_1 - p04_1, 1 + p00_0 + p10_0 - p11_0 + 
            p00_1 - 2 * p10_1 + p11_1 - p04_1, 2 - p01_0 - p11_0 - 
            p02_0 - p12_0 - p03_0 - p13_0 - 2 * p10_1 - 2 * p04_1, 
        1 + p00_0 + p10_0 - p11_0 - p12_0 + p00_1 - 2 * p10_1 + 
            p01_1 + p11_1 + p12_1 - p04_1, 1 + p00_0 + p10_0 - 
            p11_0 - p12_0 - p13_0 + p00_1 - 2 * p10_1 + p01_1 + 
            p11_1 + p02_1 + p12_1 + p13_1 - p04_1, 2 - p01_0 - 
            2 * p11_0 - p12_0 - p03_0 - p04_0 + p00_1 - 2 * p10_1 + 
            p11_1 - p02_1 - p04_1, 1 + p00_0 + p10_0 - 2 * p11_0 + 
            2 * p00_1 - 2 * p10_1 + p01_1 + 2 * p11_1, 2 - p01_0 - 
            2 * p11_0 - p12_0 - p04_0 + p00_1 - 2 * p10_1 + p11_1 - 
            p02_1 - p03_1 - p04_1, 1 + p00_0 + p10_0 - 2 * p11_0 - 
            p12_0 + 2 * p00_1 - 2 * p10_1 + p01_1 + 2 * p11_1 + 
            p12_1, 2 - p00_0 - 2 * p10_0 - p01_0 - p11_0 - p02_0 - 
            2 * p12_0 - p13_0 - 2 * p04_0 + p00_1 + p01_1 + p12_1 - 
            p03_1, 2 - 2 * p10_0 - p01_0 - p02_0 - 2 * p12_0 - 
            p13_0 - 2 * p04_0 + p00_1 + p01_1 - p11_1 + p12_1 - 
            p03_1, 5 - 2 * p00_0 - 2 * p10_0 - 3 * p01_0 - 2 * 
            p11_0 - 4 * p02_0 - 2 * p12_0 - p13_0 - 4 * p04_0 - 
            2 * p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - p12_1 - 
            4 * p03_1 - p04_1, 5 - 2 * p00_0 - 2 * p10_0 - 2 * 
            p01_0 - 2 * p11_0 - 4 * p02_0 - 2 * p12_0 - p13_0 - 
            4 * p04_0 - 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * 
            p11_1 - p12_1 - 4 * p03_1 - p04_1, 5 - 2 * p00_0 - 
            2 * p10_0 - p01_0 - 2 * p11_0 - 4 * p02_0 - p12_0 - 
            p13_0 - 4 * p04_0 - 2 * p00_1 - 2 * p10_1 - 3 * p01_1 - 
            2 * p11_1 - p12_1 - 4 * p03_1 - p04_1, 2 - p00_0 - 
            2 * p10_0 - p01_0 - 2 * p11_0 - p02_0 - 2 * p12_0 - 
            p13_0 - 2 * p04_0 + p00_1 + p01_1 + p11_1 + p12_1 - 
            p03_1, 4 - 2 * p00_0 - 2 * p10_0 - 3 * p01_0 - 2 * 
            p11_0 - p02_0 - 2 * p12_0 - p13_0 - 4 * p04_0 - p00_1 - 
            p10_1 - p11_1 - 2 * p02_1 - 3 * p03_1, 4 - 2 * p00_0 - 
            2 * p10_0 - 2 * p01_0 - 2 * p11_0 - p02_0 - 2 * p12_0 - 
            p13_0 - 4 * p04_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            2 * p02_1 - p12_1 - 3 * p03_1 - p13_1, 4 - 2 * p00_0 - 
            2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 2 * 
            p12_0 - p13_0 - 4 * p04_0 - p00_1 - p10_1 - p01_1 - 
            p11_1 - p02_1 - p12_1 - 3 * p03_1 - p13_1, 4 - 2 * 
            p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 3 * p02_0 - 
            2 * p12_0 - p13_0 - 4 * p04_0 - p00_1 - p10_1 - p01_1 - 
            p11_1 - p12_1 - 3 * p03_1, 4 - 2 * p00_0 - 2 * p10_0 - 
            3 * p01_0 - 2 * p11_0 - 3 * p02_0 - 2 * p12_0 - p13_0 - 
            4 * p04_0 - p00_1 - p10_1 - p11_1 - 3 * p03_1, 4 - 
            2 * p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - 
            p12_0 - p13_0 - 4 * p04_0 - p00_1 - p10_1 - 2 * p01_1 - 
            p11_1 - p02_1 - p12_1 - 3 * p03_1 - p13_1, 4 - 2 * 
            p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - p02_0 - p12_0 - 
            p13_0 - 4 * p04_0 - p00_1 - p10_1 - 2 * p01_1 - p11_1 - 
            2 * p02_1 - p12_1 - 3 * p03_1 - p13_1, 4 - 2 * p00_0 - 
            2 * p10_0 - p01_0 - 2 * p11_0 - 3 * p02_0 - p12_0 - 
            p13_0 - 4 * p04_0 - p00_1 - p10_1 - 2 * p01_1 - p11_1 - 
            p12_1 - 3 * p03_1, 2 - 2 * p10_0 - 2 * p11_0 - p02_0 - 
            p13_0 - 2 * p04_0 + p00_1 + p11_1 - p12_1 - p03_1, 
        2 - p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - p02_0 - p12_0 - 
            p13_0 - 2 * p04_0 + p00_1 + p11_1 - p03_1, 4 - p00_0 - 
            2 * p10_0 - 3 * p01_0 - p11_0 - 3 * p02_0 - p12_0 - 
            p13_0 - 3 * p04_0 - 2 * p00_1 - 2 * p10_1 - p11_1 - 
            3 * p03_1 - p04_1, 4 - 2 * p00_0 - 2 * p10_0 - 3 * 
            p01_0 - 2 * p11_0 - 3 * p02_0 - 2 * p12_0 - p13_0 - 
            3 * p04_0 - p00_1 - 2 * p10_1 - p11_1 - 3 * p03_1 - 
            p04_1, 4 - 2 * p00_0 - 2 * p10_0 - 3 * p01_0 - 2 * 
            p11_0 - p02_0 - 2 * p12_0 - p13_0 - 3 * p04_0 - p00_1 - 
            2 * p10_1 - p11_1 - 2 * p02_1 - 3 * p03_1 - p04_1, 
        4 - p00_0 - 2 * p10_0 - 3 * p01_0 - p11_0 - p02_0 - p12_0 - 
            p13_0 - 3 * p04_0 - 2 * p00_1 - 2 * p10_1 - p11_1 - 
            2 * p02_1 - 3 * p03_1 - p04_1, 3 - p00_0 - 2 * p10_0 - 
            p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - p13_0 - 3 * 
            p04_0 - p10_1 - p01_1 - p12_1 - 2 * p03_1, 3 - p00_0 - 
            2 * p10_0 - p01_0 - 2 * p11_0 - p02_0 - p12_0 - p13_0 - 
            3 * p04_0 - p10_1 - p01_1 - p02_1 - p12_1 - 2 * p03_1 - 
            p13_1, 3 - 2 * p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - 
            2 * p02_0 - p12_0 - p13_0 - 3 * p04_0 - p10_1 - p01_1 - 
            2 * p03_1, 3 - 2 * p00_0 - 2 * p10_0 - p01_0 - 2 * 
            p11_0 - p02_0 - p12_0 - p13_0 - 3 * p04_0 - p10_1 - 
            p01_1 - p02_1 - 2 * p03_1, 3 - 2 * p00_0 - 2 * p10_0 - 
            2 * p01_0 - 2 * p11_0 - 2 * p02_0 - 2 * p12_0 - p13_0 - 
            3 * p04_0 - p10_1 - 2 * p03_1, 3 - 2 * p00_0 - 2 * 
            p10_0 - 2 * p01_0 - 2 * p11_0 - p02_0 - 2 * p12_0 - 
            p13_0 - 3 * p04_0 - p10_1 - p02_1 - 2 * p03_1, 3 - 
            p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - p02_0 - 2 * 
            p12_0 - p13_0 - 3 * p04_0 - p10_1 - p02_1 - 2 * p03_1 - 
            p13_1, 4 - 2 * p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * 
            p11_0 - 3 * p02_0 - 2 * p12_0 - p13_0 - 3 * p04_0 - 
            p00_1 - 2 * p10_1 - p01_1 - p11_1 - p12_1 - 3 * p03_1 - 
            p04_1, 4 - 2 * p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - 
            3 * p02_0 - p12_0 - p13_0 - 3 * p04_0 - p00_1 - 2 * 
            p10_1 - 2 * p01_1 - p11_1 - p12_1 - 3 * p03_1 - p04_1, 
        4 - p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 3 * p02_0 - 
            2 * p12_0 - p13_0 - 3 * p04_0 - p00_1 - 2 * p10_1 - 
            p01_1 - 2 * p11_1 - p12_1 - 3 * p03_1 - p04_1, 4 - 
            p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 3 * p02_0 - 
            p12_0 - p13_0 - 3 * p04_0 - 2 * p00_1 - 2 * p10_1 - 
            p01_1 - 2 * p11_1 - p12_1 - 3 * p03_1 - p04_1, 4 - 
            p00_0 - 2 * p10_0 - p01_0 - p11_0 - 3 * p02_0 - p12_0 - 
            p13_0 - 3 * p04_0 - 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 
            2 * p11_1 - p12_1 - 3 * p03_1 - p04_1, 3 - p00_0 - 
            2 * p10_0 - p01_0 - p11_0 - p02_0 - 2 * p12_0 - p13_0 - 
            3 * p04_0 - p10_1 - p11_1 - p02_1 - 2 * p03_1 - p13_1, 
        3 - p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - 2 * 
            p12_0 - p13_0 - 3 * p04_0 - p10_1 - p11_1 - p02_1 - 
            2 * p03_1, 3 - p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 
            2 * p02_0 - 2 * p12_0 - p13_0 - 3 * p04_0 - p10_1 - 
            p11_1 - 2 * p03_1, 3 - p00_0 - 2 * p10_0 - p01_0 - 
            p11_0 - p02_0 - p12_0 - p13_0 - 3 * p04_0 - p00_1 - 
            p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - 2 * p03_1 - 
            p13_1, 3 - p00_0 - 2 * p10_0 - p01_0 - p11_0 - 2 * 
            p02_0 - p12_0 - p13_0 - 3 * p04_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - p12_1 - 2 * p03_1, 3 - p00_0 - 2 * 
            p10_0 - 2 * p01_0 - p11_0 - 2 * p02_0 - p12_0 - p13_0 - 
            3 * p04_0 - p00_1 - p10_1 - p11_1 - 2 * p03_1, 3 - 
            p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - p12_0 - 
            p13_0 - 3 * p04_0 - p00_1 - p10_1 - p11_1 - p02_1 - 
            2 * p03_1, 2 - 2 * p10_0 - p11_0 - p02_0 - p13_0 - 
            2 * p04_0 - p12_1 - p03_1, 2 - p00_0 - 2 * p10_0 - 
            p01_0 - p11_0 - p02_0 - p12_0 - p13_0 - 2 * p04_0 - 
            p03_1, 2 - 2 * p10_0 - p01_0 - p02_0 - p12_0 - p13_0 - 
            2 * p04_0 - p11_1 - p03_1, 2 - 2 * p10_0 - p02_0 - 
            p13_0 - 2 * p04_0 - p11_1 - p12_1 - p03_1, 3 - 2 * 
            p10_0 - p01_0 - 2 * p02_0 - p12_0 - p13_0 - 2 * p04_0 - 
            p00_1 - p10_1 - p01_1 - 2 * p11_1 - p12_1 - 2 * p03_1 - 
            p04_1, 2 - p00_0 - 2 * p10_0 - p01_0 - p11_0 - p02_0 - 
            p12_0 - p13_0 - p04_0 - p03_1 - p04_1, 3 - p00_0 - 
            2 * p10_0 - p01_0 - p11_0 - 2 * p02_0 - p12_0 - p13_0 - 
            p04_0 - p00_1 - p10_1 - p01_1 - p11_1 - p12_1 - 2 * 
            p03_1 - 2 * p04_1, 2 - 2 * p10_0 - p11_0 - p02_0 - 
            p13_0 - p04_0 - p12_1 - p03_1 - p04_1, 2 - 2 * p10_0 - 
            p02_0 - p13_0 - p04_0 - p11_1 - p12_1 - p03_1 - p04_1, 
        3 - p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - p02_0 - p12_0 - 
            p13_0 - p04_0 - p00_1 - p10_1 - p11_1 - p02_1 - 2 * 
            p03_1 - 2 * p04_1, 3 - p00_0 - 2 * p10_0 - 2 * p01_0 - 
            p11_0 - 2 * p02_0 - p12_0 - p13_0 - p04_0 - p00_1 - 
            p10_1 - p11_1 - 2 * p03_1 - 2 * p04_1, 2 - 2 * p10_0 - 
            p01_0 - p02_0 - p12_0 - p13_0 - p04_0 - p11_1 - p03_1 - 
            p04_1, 1 + 2 * p00_0 - 2 * p10_0 + 2 * p01_0 - p11_0 + 
            p02_0 + 2 * p12_0 - p13_0 + p00_1 + p10_1 + p01_1 + 
            p11_1 + p02_1 - 2 * p12_1 + p13_1, 1 + 2 * p00_0 - 
            2 * p10_0 + 2 * p01_0 + 2 * p11_0 + p02_0 + 2 * p12_0 - 
            p13_0 + p00_1 + p10_1 + p01_1 - 2 * p11_1 + p02_1 - 
            2 * p12_1 + p13_1, 1 + 2 * p00_0 - 2 * p10_0 + p01_0 + 
            2 * p11_0 + p02_0 - 2 * p12_0 + p13_0 + 2 * p00_1 + 
            p10_1 + 2 * p01_1 - 2 * p11_1 + p02_1 + 2 * p12_1 - 
            p13_1, 3 - p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 
            2 * p02_0 - 2 * p12_0 - p13_0 - p04_0 - p10_1 - p11_1 - 
            2 * p03_1 - 2 * p04_1, 2 - p00_0 - 2 * p10_0 - p01_0 - 
            p11_0 - p02_0 - 2 * p12_0 - p13_0 - p04_0 + p00_1 + 
            p01_1 + p12_1 - p03_1 - p04_1, 1 - 2 * p10_0 - 2 * 
            p12_0 - p04_0 + 2 * p00_1 + p10_1 + 2 * p01_1 + p02_1 + 
            2 * p12_1, 3 - p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 
            p02_0 - 2 * p12_0 - p13_0 - p04_0 - p10_1 - p11_1 - 
            p02_1 - 2 * p03_1 - 2 * p04_1, 2 - 2 * p10_0 - p01_0 - 
            p02_0 - 2 * p12_0 - p13_0 - p04_0 + p00_1 + p01_1 - 
            p11_1 + p12_1 - p03_1 - p04_1, 1 + p00_0 - 2 * p10_0 + 
            p01_0 + p11_0 + p02_0 - 2 * p12_0 + p13_0 - p04_0 + 
            2 * p00_1 + p10_1 + 2 * p01_1 - p11_1 + p02_1 + 2 * 
            p12_1 - p13_1, 1 + p00_0 - 2 * p10_0 + p11_0 - 2 * 
            p12_0 - p04_0 + 2 * p00_1 + p10_1 + 2 * p01_1 - p11_1 + 
            p02_1 + 2 * p12_1, 1 + p00_0 - 2 * p10_0 + p11_0 - 
            2 * p12_0 - p13_0 - p04_0 + 2 * p00_1 + p10_1 + 2 * 
            p01_1 - p11_1 + p02_1 + 2 * p12_1 + p13_1, 1 - 2 * 
            p10_0 - 2 * p12_0 - p13_0 - p04_0 + 2 * p00_1 + p10_1 + 
            2 * p01_1 + p02_1 + 2 * p12_1 + p13_1, 3 - 2 * p10_0 - 
            p01_0 - 2 * p02_0 - p12_0 - p13_0 - p04_0 - p00_1 - 
            p10_1 - p01_1 - 2 * p11_1 - p12_1 - 2 * p03_1 - 2 * 
            p04_1, 1 + 2 * p00_0 - 2 * p10_0 + p01_0 + 2 * p11_0 - 
            p12_0 - p13_0 + p00_1 + p10_1 + p01_1 - 2 * p11_1 + 
            p02_1 + p12_1 + p13_1, 1 + 2 * p00_0 - 2 * p10_0 + 
            p01_0 + 2 * p11_0 + p12_0 - p13_0 + p00_1 + p10_1 + 
            p01_1 - 2 * p11_1 + p02_1 - p12_1 + p13_1, 1 + 2 * 
            p00_0 - 2 * p10_0 + p01_0 + 2 * p11_0 - 2 * p12_0 + 
            2 * p00_1 + p10_1 + 2 * p01_1 - 2 * p11_1 + p02_1 + 
            2 * p12_1, 2 + p00_0 - 2 * p10_0 + p11_0 - p02_0 - 
            2 * p12_0 - p13_0 - p04_0 + p00_1 + p01_1 - 2 * p11_1 + 
            p12_1 - p03_1 - p04_1, 1 + 2 * p00_0 - 2 * p10_0 + 
            p01_0 + 2 * p11_0 - 2 * p12_0 - p13_0 + 2 * p00_1 + 
            p10_1 + 2 * p01_1 - 2 * p11_1 + p02_1 + 2 * p12_1 + 
            p13_1, 4 - p00_0 - 2 * p10_0 - p01_0 - p11_0 - 3 * 
            p02_0 - p12_0 - p13_0 - p04_0 - 2 * p00_1 - 2 * p10_1 - 
            2 * p01_1 - 2 * p11_1 - p12_1 - 3 * p03_1 - 3 * p04_1, 
        4 - p00_0 - 2 * p10_0 - 2 * p01_0 - p11_0 - 3 * p02_0 - 
            p12_0 - p13_0 - p04_0 - 2 * p00_1 - 2 * p10_1 - p01_1 - 
            2 * p11_1 - p12_1 - 3 * p03_1 - 3 * p04_1, 2 - p00_0 - 
            2 * p10_0 - p01_0 - 2 * p11_0 - p02_0 - p12_0 - p13_0 - 
            p04_0 + p00_1 + p11_1 - p03_1 - p04_1, 3 - p00_0 - 
            2 * p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - p12_0 - 
            p13_0 - p04_0 - p10_1 - p01_1 - p12_1 - 2 * p03_1 - 
            2 * p04_1, 2 - 2 * p10_0 - 2 * p11_0 - p02_0 - p13_0 - 
            p04_0 + p00_1 + p11_1 - p12_1 - p03_1 - p04_1, 1 + 
            2 * p00_0 - 2 * p10_0 + 2 * p01_0 - 2 * p11_0 + p02_0 + 
            2 * p12_0 - p13_0 + 2 * p00_1 + p10_1 + p01_1 + 2 * 
            p11_1 + p02_1 - 2 * p12_1 + p13_1, 5 - 2 * p00_0 - 
            2 * p10_0 - p01_0 - 2 * p11_0 - 4 * p02_0 - p12_0 - 
            p13_0 - p04_0 - 2 * p00_1 - 2 * p10_1 - 3 * p01_1 - 
            2 * p11_1 - p12_1 - 4 * p03_1 - 4 * p04_1, 1 - 2 * 
            p10_0 - 2 * p11_0 - p12_0 - p13_0 - p04_0 + 2 * p00_1 + 
            p10_1 + p01_1 + 2 * p11_1 + p02_1 + p12_1 + p13_1, 
        1 - 2 * p10_0 - 2 * p11_0 - p13_0 - p04_0 + 2 * p00_1 + 
            p10_1 + p01_1 + 2 * p11_1 + p02_1 + p13_1, 1 + p00_0 - 
            2 * p10_0 + p01_0 - 2 * p11_0 + p12_0 - p13_0 - p04_0 + 
            2 * p00_1 + p10_1 + p01_1 + 2 * p11_1 + p02_1 - p12_1 + 
            p13_1, 2 - p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - 
            p02_0 - 2 * p12_0 - p13_0 - p04_0 + p00_1 + p01_1 + 
            p11_1 + p12_1 - p03_1 - p04_1, 1 - 2 * p10_0 - 2 * 
            p11_0 - 2 * p12_0 - p04_0 + 2 * p00_1 + p10_1 + 2 * 
            p01_1 + 2 * p11_1 + p02_1 + 2 * p12_1, 1 + p00_0 - 
            2 * p10_0 + p01_0 - 2 * p11_0 + p02_0 - 2 * p12_0 + 
            p13_0 - p04_0 + 2 * p00_1 + p10_1 + 2 * p01_1 + 2 * 
            p11_1 + p02_1 + 2 * p12_1 - p13_1, 1 - 2 * p10_0 - 
            2 * p11_0 - 2 * p12_0 - p13_0 - p04_0 + 2 * p00_1 + 
            p10_1 + 2 * p01_1 + 2 * p11_1 + p02_1 + 2 * p12_1 + 
            p13_1, 5 - 2 * p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * 
            p11_0 - 4 * p02_0 - 2 * p12_0 - p13_0 - p04_0 - 2 * 
            p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - p12_1 - 
            4 * p03_1 - 4 * p04_1, 5 - 2 * p00_0 - 2 * p10_0 - 
            3 * p01_0 - 2 * p11_0 - 4 * p02_0 - 2 * p12_0 - p13_0 - 
            p04_0 - 2 * p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - 
            p12_1 - 4 * p03_1 - 4 * p04_1, 4 - p00_0 - 2 * p10_0 - 
            3 * p01_0 - p11_0 - p02_0 - p12_0 - p13_0 - p04_0 - 
            2 * p00_1 - 2 * p10_1 - p11_1 - 2 * p02_1 - 3 * p03_1 - 
            3 * p04_1, 4 - p00_0 - 2 * p10_0 - 3 * p01_0 - p11_0 - 
            3 * p02_0 - p12_0 - p13_0 - p04_0 - 2 * p00_1 - 2 * 
            p10_1 - p11_1 - 3 * p03_1 - 3 * p04_1, 2 + p00_0 - 
            2 * p10_0 + p11_0 - p02_0 - p13_0 - p04_0 - 2 * p11_1 - 
            p12_1 - p03_1 - p04_1, 2 + p00_0 - 2 * p10_0 + p11_0 - 
            p02_0 - p12_0 - p13_0 - p04_0 - 2 * p11_1 - p03_1 - 
            p04_1, 1 + p00_0 - 2 * p10_0 + p01_0 + p11_0 + p12_0 - 
            p13_0 - p04_0 + p00_1 + p10_1 + p01_1 - p11_1 + p02_1 - 
            p12_1 + p13_1, 1 + p00_0 - 2 * p10_0 + p11_0 - p13_0 - 
            p04_0 + p00_1 + p10_1 + p01_1 - p11_1 + p02_1 + p13_1, 
        1 + p00_0 - 2 * p10_0 + p11_0 - p12_0 - p13_0 - p04_0 + 
            p00_1 + p10_1 + p01_1 - p11_1 + p02_1 + p12_1 + p13_1, 
        1 - 2 * p10_0 - p13_0 - p04_0 + p00_1 + p10_1 + p01_1 + 
            p02_1 + p13_1, 1 - 2 * p10_0 - p12_0 - p13_0 - p04_0 + 
            p00_1 + p10_1 + p01_1 + p02_1 + p12_1 + p13_1, 1 - 
            2 * p10_0 - p11_0 - p12_0 - p13_0 - p04_0 + p00_1 + 
            p10_1 + p01_1 + p11_1 + p02_1 + p12_1 + p13_1, 1 - 
            2 * p10_0 - p11_0 - p13_0 - p04_0 + p00_1 + p10_1 + 
            p01_1 + p11_1 + p02_1 + p13_1, 1 + p00_0 - 2 * p10_0 + 
            p01_0 - p11_0 + p12_0 - p13_0 - p04_0 + p00_1 + p10_1 + 
            p01_1 + p11_1 + p02_1 - p12_1 + p13_1, 4 - p00_0 - 
            2 * p10_0 - 2 * p01_0 - p11_0 - 3 * p02_0 - 2 * p12_0 - 
            p13_0 - p04_0 - p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - 
            p12_1 - 3 * p03_1 - 3 * p04_1, 3 - 2 * p00_0 - 2 * 
            p10_0 - p01_0 - 2 * p11_0 - p02_0 - p12_0 - p13_0 - 
            p04_0 - p10_1 - p01_1 - p02_1 - 2 * p03_1 - 2 * p04_1, 
        3 - 2 * p00_0 - 2 * p10_0 - p01_0 - 2 * p11_0 - 2 * p02_0 - 
            p12_0 - p13_0 - p04_0 - p10_1 - p01_1 - 2 * p03_1 - 
            2 * p04_1, 4 - 2 * p00_0 - 2 * p10_0 - p01_0 - 2 * 
            p11_0 - 3 * p02_0 - p12_0 - p13_0 - p04_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - p11_1 - p12_1 - 3 * p03_1 - 
            3 * p04_1, 3 - 2 * p00_0 - 2 * p10_0 - 2 * p01_0 - 
            2 * p11_0 - 2 * p02_0 - 2 * p12_0 - p13_0 - p04_0 - 
            p10_1 - 2 * p03_1 - 2 * p04_1, 3 - 2 * p00_0 - 2 * 
            p10_0 - 2 * p01_0 - 2 * p11_0 - p02_0 - 2 * p12_0 - 
            p13_0 - p04_0 - p10_1 - p02_1 - 2 * p03_1 - 2 * p04_1, 
        4 - 2 * p00_0 - 2 * p10_0 - 2 * p01_0 - 2 * p11_0 - 3 * 
            p02_0 - 2 * p12_0 - p13_0 - p04_0 - p00_1 - 2 * p10_1 - 
            p01_1 - p11_1 - p12_1 - 3 * p03_1 - 3 * p04_1, 4 - 
            2 * p00_0 - 2 * p10_0 - 3 * p01_0 - 2 * p11_0 - 3 * 
            p02_0 - 2 * p12_0 - p13_0 - p04_0 - p00_1 - 2 * p10_1 - 
            p11_1 - 3 * p03_1 - 3 * p04_1, 4 - 2 * p00_0 - 2 * 
            p10_0 - 3 * p01_0 - 2 * p11_0 - p02_0 - 2 * p12_0 - 
            p13_0 - p04_0 - p00_1 - 2 * p10_1 - p11_1 - 2 * p02_1 - 
            3 * p03_1 - 3 * p04_1, 3 - 2 * p00_0 - 2 * p10_0 - 
            p11_0 - 2 * p02_0 - 2 * p03_0 - 3 * p04_0 - p10_1 - 
            2 * p01_1, 4 - 2 * p00_0 - 2 * p10_0 - p11_0 - 2 * 
            p02_0 - 3 * p03_0 - 3 * p04_0 - p00_1 - 2 * p10_1 - 
            3 * p01_1 - p11_1 - p02_1 - p12_1 - p13_1 - p04_1, 
        4 - 2 * p00_0 - 2 * p10_0 - p11_0 - 3 * p02_0 - 3 * p03_0 - 
            3 * p04_0 - p00_1 - 2 * p10_1 - 3 * p01_1 - p11_1 - 
            p12_1 - p04_1, 3 - 2 * p10_0 - p02_0 - 2 * p03_0 - 
            2 * p04_0 - p00_1 - p10_1 - 2 * p01_1 - 2 * p11_1 - 
            p02_1 - 2 * p12_1 - p13_1 - p04_1, 2 - 2 * p10_0 - 
            p02_0 - p03_0 - 2 * p04_0 - p01_1 - p11_1 - p12_1, 
        2 - 2 * p10_0 - p02_0 - p03_0 - p04_0 - p01_1 - p11_1 - 
            p12_1 - p04_1, 3 - 2 * p10_0 - p02_0 - 2 * p03_0 - 
            p04_0 - p00_1 - p10_1 - 2 * p01_1 - 2 * p11_1 - p02_1 - 
            2 * p12_1 - p13_1 - 2 * p04_1, 4 - 2 * p00_0 - 2 * 
            p10_0 - p11_0 - 3 * p02_0 - 3 * p03_0 - p04_0 - p00_1 - 
            2 * p10_1 - 3 * p01_1 - p11_1 - p12_1 - 3 * p04_1, 
        4 - 2 * p00_0 - 2 * p10_0 - p11_0 - 2 * p02_0 - 3 * p03_0 - 
            p04_0 - p00_1 - 2 * p10_1 - 3 * p01_1 - p11_1 - p02_1 - 
            p12_1 - p13_1 - 3 * p04_1, 3 - 2 * p00_0 - 2 * p10_0 - 
            p11_0 - 2 * p02_0 - 2 * p03_0 - p04_0 - p10_1 - 2 * 
            p01_1 - 2 * p04_1, 4 - p00_0 - 2 * p10_0 - p11_0 - 
            3 * p02_0 - p04_0 - 2 * p00_1 - 2 * p10_1 - 3 * p01_1 - 
            2 * p11_1 - p12_1 - 3 * p03_1 - 3 * p04_1, 2 + p00_0 - 
            2 * p10_0 + p11_0 - p02_0 - p04_0 - p01_1 - 2 * p11_1 - 
            p12_1 - p03_1 - p04_1, 2 - 2 * p10_0 - p11_0 - p02_0 - 
            p04_0 - p01_1 - p12_1 - p03_1 - p04_1, 3 - p00_0 - 
            2 * p10_0 - p11_0 - 2 * p02_0 - p04_0 - p00_1 - p10_1 - 
            2 * p01_1 - p11_1 - p12_1 - 2 * p03_1 - 2 * p04_1, 
        2 - p00_0 - 2 * p10_0 - p11_0 - p02_0 - p04_0 - p01_1 - 
            p03_1 - p04_1, 2 - p00_0 - 2 * p10_0 - p11_0 - p02_0 - 
            2 * p04_0 - p01_1 - p03_1, 2 - 2 * p10_0 - p11_0 - 
            p02_0 - 2 * p04_0 - p01_1 - p12_1 - p03_1, 3 - p00_0 - 
            2 * p10_0 - p11_0 - 2 * p02_0 - 3 * p04_0 - p00_1 - 
            p10_1 - 2 * p01_1 - p11_1 - p12_1 - 2 * p03_1, 3 - 
            p00_0 - 2 * p10_0 - p11_0 - p02_0 - 3 * p04_0 - p00_1 - 
            p10_1 - 2 * p01_1 - p11_1 - p02_1 - p12_1 - 2 * p03_1 - 
            p13_1, 4 - p00_0 - 2 * p10_0 - p11_0 - 3 * p02_0 - 
            3 * p04_0 - 2 * p00_1 - 2 * p10_1 - 3 * p01_1 - 2 * 
            p11_1 - p12_1 - 3 * p03_1 - p04_1, 3 - 2 * p00_0 - 
            2 * p10_0 - p11_0 - 2 * p02_0 - p04_0 - p10_1 - 2 * 
            p01_1 - 2 * p03_1 - 2 * p04_1, 4 - 2 * p00_0 - 2 * 
            p10_0 - p11_0 - 3 * p02_0 - p04_0 - p00_1 - 2 * p10_1 - 
            3 * p01_1 - p11_1 - p12_1 - 3 * p03_1 - 3 * p04_1, 
        2 - 2 * p10_0 - p02_0 - p04_0 - p01_1 - p11_1 - p12_1 - 
            p03_1 - p04_1, 2 - 2 * p10_0 - p02_0 - 2 * p04_0 - 
            p01_1 - p11_1 - p12_1 - p03_1, 4 - 2 * p00_0 - 2 * 
            p10_0 - p11_0 - 3 * p02_0 - 3 * p04_0 - p00_1 - 2 * 
            p10_1 - 3 * p01_1 - p11_1 - p12_1 - 3 * p03_1 - p04_1, 
        3 - 2 * p00_0 - 2 * p10_0 - p11_0 - 2 * p02_0 - 3 * p04_0 - 
            p10_1 - 2 * p01_1 - 2 * p03_1, 4 - p00_0 - 2 * p10_0 - 
            p11_0 - 3 * p02_0 - 3 * p03_0 - 3 * p04_0 - 2 * p00_1 - 
            2 * p10_1 - 3 * p01_1 - 2 * p11_1 - p12_1 - p04_1, 
        4 - p00_0 - 2 * p10_0 - p11_0 - 2 * p02_0 - 3 * p03_0 - 
            3 * p04_0 - 2 * p00_1 - 2 * p10_1 - 3 * p01_1 - 2 * 
            p11_1 - p02_1 - 2 * p12_1 - p13_1 - p04_1, 3 - 2 * 
            p10_0 - p11_0 - p02_0 - 2 * p03_0 - 2 * p04_0 - p00_1 - 
            p10_1 - 2 * p01_1 - p11_1 - p02_1 - 2 * p12_1 - p13_1 - 
            p04_1, 3 - p00_0 - 2 * p10_0 - p11_0 - p02_0 - 2 * 
            p03_0 - 3 * p04_0 - p00_1 - p10_1 - 2 * p01_1 - p11_1 - 
            p02_1 - p12_1 - p13_1, 3 - p00_0 - 2 * p10_0 - p11_0 - 
            2 * p02_0 - 2 * p03_0 - 3 * p04_0 - p00_1 - p10_1 - 
            2 * p01_1 - p11_1 - p12_1, 2 - 2 * p10_0 - p11_0 - 
            p02_0 - p03_0 - 2 * p04_0 - p01_1 - p12_1, 2 - p00_0 - 
            2 * p10_0 - p11_0 - p02_0 - p03_0 - 2 * p04_0 - p01_1, 
        2 - p00_0 - 2 * p10_0 - p11_0 - p02_0 - p03_0 - p04_0 - 
            p01_1 - p04_1, 3 - p00_0 - 2 * p10_0 - p11_0 - p02_0 - 
            2 * p03_0 - p04_0 - p00_1 - p10_1 - 2 * p01_1 - p11_1 - 
            p02_1 - p12_1 - p13_1 - 2 * p04_1, 3 - p00_0 - 2 * 
            p10_0 - p11_0 - 2 * p02_0 - 2 * p03_0 - p04_0 - p00_1 - 
            p10_1 - 2 * p01_1 - p11_1 - p12_1 - 2 * p04_1, 2 - 
            2 * p10_0 - p11_0 - p02_0 - p03_0 - p04_0 - p01_1 - 
            p12_1 - p04_1, 3 - 2 * p10_0 - p11_0 - p02_0 - 2 * 
            p03_0 - p04_0 - p00_1 - p10_1 - 2 * p01_1 - p11_1 - 
            p02_1 - 2 * p12_1 - p13_1 - 2 * p04_1, 4 - p00_0 - 
            2 * p10_0 - p11_0 - 2 * p02_0 - 3 * p03_0 - p04_0 - 
            2 * p00_1 - 2 * p10_1 - 3 * p01_1 - 2 * p11_1 - p02_1 - 
            2 * p12_1 - p13_1 - 3 * p04_1, 2 + p00_0 - 2 * p10_0 + 
            p11_0 - p02_0 - p03_0 - p04_0 - p01_1 - 2 * p11_1 - 
            p12_1 - p04_1, 4 - p00_0 - 2 * p10_0 - p11_0 - 3 * 
            p02_0 - 3 * p03_0 - p04_0 - 2 * p00_1 - 2 * p10_1 - 
            3 * p01_1 - 2 * p11_1 - p12_1 - 3 * p04_1, 3 - 2 * 
            p00_0 - 2 * p10_0 - p11_0 - 2 * p03_0 - 3 * p04_0 - 
            p10_1 - 2 * p01_1 - 2 * p02_1, 4 - 2 * p00_0 - 2 * 
            p10_0 - p11_0 - 3 * p03_0 - 3 * p04_0 - p00_1 - 2 * 
            p10_1 - 3 * p01_1 - p11_1 - 3 * p02_1 - p12_1 - p13_1 - 
            p04_1, 3 - 2 * p10_0 - 2 * p03_0 - 2 * p04_0 - p00_1 - 
            p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 
            p13_1 - p04_1, 2 - 2 * p10_0 - p03_0 - 2 * p04_0 - 
            p01_1 - p11_1 - p02_1 - p12_1 - p13_1, 2 - 2 * p10_0 - 
            p03_0 - p04_0 - p01_1 - p11_1 - p02_1 - p12_1 - p13_1 - 
            p04_1, 3 - 2 * p10_0 - 2 * p03_0 - p04_0 - p00_1 - 
            p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - 2 * p12_1 - 
            p13_1 - 2 * p04_1, 4 - 2 * p00_0 - 2 * p10_0 - p11_0 - 
            3 * p03_0 - p04_0 - p00_1 - 2 * p10_1 - 3 * p01_1 - 
            p11_1 - 3 * p02_1 - p12_1 - p13_1 - 3 * p04_1, 3 - 
            2 * p00_0 - 2 * p10_0 - p11_0 - 2 * p03_0 - p04_0 - 
            p10_1 - 2 * p01_1 - 2 * p02_1 - 2 * p04_1, 2 + p00_0 - 
            2 * p10_0 + p01_0 - p11_0 + p12_0 - p03_0 - p04_0 - 
            p01_1 - p02_1 - 2 * p12_1 - p13_1 - p04_1, 4 - p00_0 - 
            2 * p10_0 - p11_0 - 3 * p03_0 - p04_0 - 2 * p00_1 - 
            2 * p10_1 - 3 * p01_1 - 2 * p11_1 - 3 * p02_1 - 2 * 
            p12_1 - p13_1 - 3 * p04_1, 2 + p00_0 - 2 * p10_0 + 
            p01_0 + p11_0 + p12_0 - p03_0 - p04_0 - p01_1 - 2 * 
            p11_1 - p02_1 - 2 * p12_1 - p13_1 - p04_1, 2 + p00_0 - 
            2 * p10_0 + p11_0 - p03_0 - p04_0 - p01_1 - 2 * p11_1 - 
            p02_1 - p12_1 - p13_1 - p04_1, 3 - 2 * p10_0 - p11_0 - 
            2 * p03_0 - p04_0 - p00_1 - p10_1 - 2 * p01_1 - p11_1 - 
            2 * p02_1 - 2 * p12_1 - p13_1 - 2 * p04_1, 2 - 2 * 
            p10_0 - p11_0 - p03_0 - p04_0 - p01_1 - p02_1 - p12_1 - 
            p13_1 - p04_1, 3 - p00_0 - 2 * p10_0 - p11_0 - 2 * 
            p03_0 - p04_0 - p00_1 - p10_1 - 2 * p01_1 - p11_1 - 
            2 * p02_1 - p12_1 - p13_1 - 2 * p04_1, 2 - p00_0 - 
            2 * p10_0 - p11_0 - p03_0 - p04_0 - p01_1 - p02_1 - 
            p04_1, 2 - p00_0 - 2 * p10_0 - p11_0 - p03_0 - 2 * 
            p04_0 - p01_1 - p02_1, 2 - 2 * p10_0 - p11_0 - p03_0 - 
            2 * p04_0 - p01_1 - p02_1 - p12_1 - p13_1, 3 - p00_0 - 
            2 * p10_0 - p11_0 - 2 * p03_0 - 3 * p04_0 - p00_1 - 
            p10_1 - 2 * p01_1 - p11_1 - 2 * p02_1 - p12_1 - p13_1, 
        3 - 2 * p10_0 - p11_0 - 2 * p03_0 - 2 * p04_0 - p00_1 - 
            p10_1 - 2 * p01_1 - p11_1 - 2 * p02_1 - 2 * p12_1 - 
            p13_1 - p04_1, 4 - p00_0 - 2 * p10_0 - p11_0 - 3 * 
            p03_0 - 3 * p04_0 - 2 * p00_1 - 2 * p10_1 - 3 * p01_1 - 
            2 * p11_1 - 3 * p02_1 - 2 * p12_1 - p13_1 - p04_1, 
        3 - 2 * p00_0 - 2 * p10_0 - p11_0 - 3 * p04_0 - p10_1 - 
            2 * p01_1 - 2 * p02_1 - 2 * p03_1, 2 - 2 * p10_0 - 
            2 * p04_0 - p01_1 - p11_1 - p02_1 - p12_1 - p03_1 - 
            p13_1, 1 + 2 * p00_0 - 2 * p10_0 + p01_0 + 2 * p11_0 + 
            p12_0 + p00_1 + p10_1 - 2 * p11_1 - p12_1, 1 + 2 * 
            p00_0 - 2 * p10_0 + p01_0 + 2 * p11_0 + p00_1 + p10_1 - 
            2 * p11_1, 1 + 2 * p00_0 - 2 * p10_0 + 2 * p01_0 + 
            2 * p11_0 + p02_0 + 2 * p12_0 + p13_0 + p00_1 + p10_1 - 
            2 * p11_1 - 2 * p12_1 - p13_1, 1 + 2 * p00_0 - 2 * 
            p10_0 + 2 * p01_0 + 2 * p11_0 + p02_0 + 2 * p12_0 + 
            p00_1 + p10_1 - 2 * p11_1 - 2 * p12_1, 1 + 2 * p00_0 - 
            2 * p10_0 + p01_0 + 2 * p11_0 + p02_0 + p13_0 + p00_1 + 
            p10_1 - 2 * p11_1 - p13_1, 1 + 2 * p00_0 - 2 * p10_0 + 
            p01_0 + 2 * p11_0 + p02_0 + p12_0 + p13_0 + p00_1 + 
            p10_1 - 2 * p11_1 - p12_1 - p13_1, 3 - 2 * p00_0 - 
            2 * p10_0 - p11_0 - p04_0 - p10_1 - 2 * p01_1 - 2 * 
            p02_1 - 2 * p03_1 - 2 * p04_1, 3 - p00_0 - 2 * p10_0 - 
            p11_0 - 3 * p04_0 - p00_1 - p10_1 - 2 * p01_1 - p11_1 - 
            2 * p02_1 - p12_1 - 2 * p03_1 - p13_1, 2 - 2 * p10_0 - 
            p11_0 - 2 * p04_0 - p01_1 - p02_1 - p12_1 - p03_1 - 
            p13_1, 2 - p00_0 - 2 * p10_0 - p11_0 - 2 * p04_0 - 
            p01_1 - p02_1 - p03_1, 1 - 2 * p10_0 - p04_0 + p00_1 + 
            p10_1, 2 - p00_0 - 2 * p10_0 - p11_0 - p04_0 - p01_1 - 
            p02_1 - p03_1 - p04_1, 1 + p00_0 - 2 * p10_0 + p01_0 + 
            p11_0 + p02_0 + p13_0 - p04_0 + p00_1 + p10_1 - p11_1 - 
            p13_1, 1 + p00_0 - 2 * p10_0 + p11_0 - p04_0 + p00_1 + 
            p10_1 - p11_1, 1 + p00_0 - 2 * p10_0 + p01_0 + p11_0 + 
            p12_0 - p04_0 + p00_1 + p10_1 - p11_1 - p12_1, 1 + 
            p00_0 - 2 * p10_0 + p01_0 + p11_0 + p02_0 + p12_0 + 
            p13_0 - p04_0 + p00_1 + p10_1 - p11_1 - p12_1 - p13_1, 
        1 + 2 * p00_0 - 2 * p10_0 + 2 * p01_0 - p11_0 + p02_0 + 
            2 * p12_0 + p13_0 + p00_1 + p10_1 + p11_1 - 2 * p12_1 - 
            p13_1, 1 + 2 * p00_0 - 2 * p10_0 + 2 * p01_0 - p11_0 + 
            p02_0 + 2 * p12_0 + p00_1 + p10_1 + p11_1 - 2 * p12_1, 
        1 + p00_0 - 2 * p10_0 + p01_0 - p11_0 + p02_0 + p13_0 - 
            p04_0 + p00_1 + p10_1 + p11_1 - p13_1, 1 - 2 * p10_0 - 
            p11_0 - p04_0 + p00_1 + p10_1 + p11_1, 1 + p00_0 - 
            2 * p10_0 + p01_0 - p11_0 + p12_0 - p04_0 + p00_1 + 
            p10_1 + p11_1 - p12_1, 1 + p00_0 - 2 * p10_0 + p01_0 - 
            p11_0 + p02_0 + p12_0 + p13_0 - p04_0 + p00_1 + p10_1 + 
            p11_1 - p12_1 - p13_1)
    if (any(ub < lb)) {
        warning("Invalid bounds! Data probably does not satisfy the assumptions in the DAG!")
    }
    data.frame(lower = lb, upper = ub)
}
## The inputs of the function are parameters of the form pab_c, which represents the probability P(X = a, Y = b | Z = c) for b = 0, 1, 2, 3, 4.
bounds_noncomp_monotone_psi_5<-
function (p00_0 = NULL, p10_0 = NULL, p01_0 = NULL, p11_0 = NULL, 
    p02_0 = NULL, p12_0 = NULL, p03_0 = NULL, p13_0 = NULL, p04_0 = NULL, 
    p14_0 = NULL, p00_1 = NULL, p10_1 = NULL, p01_1 = NULL, p11_1 = NULL, 
    p02_1 = NULL, p12_1 = NULL, p03_1 = NULL, p13_1 = NULL, p04_1 = NULL, 
    p14_1 = NULL) 
{
    lb <- pmax(1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - p03_1 - 
        p13_1 - p04_1, 1 - p13_0 - p04_0 - p10_1 - p01_1 - p11_1 - 
        p02_1 - p12_1 - p03_1, 1 - p10_0 - p01_0 - p11_0 - p02_0 - 
        p12_0 - p03_0 - p13_0 - p04_0, 1 - p11_0 - p02_0 - p12_0 - 
        p03_0 - p13_0 - p04_0 - p10_1 - p01_1, 1 - p12_0 - p03_0 - 
        p13_0 - p04_0 - p10_1 - p01_1 - p11_1 - p02_1)
    ub <- pmin(1 + p00_0 + p10_0 - p00_1 - p10_1, 1 + p00_0 + 
        p10_0 + p01_0 + p11_0 + p02_0 + p12_0 + p03_0 + p13_0 - 
        p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - p03_1 - 
        p13_1, 1, 1 + p00_0 + p10_0 + p01_0 + p11_0 + p02_0 + 
        p12_0 - p00_1 - p10_1 - p01_1 - p11_1 - p02_1 - p12_1, 
        1 + p00_0 + p10_0 + p01_0 + p11_0 - p00_1 - p10_1 - p01_1 - 
            p11_1)
    if (any(ub < lb)) {
        warning("Invalid bounds! Data probably does not satisfy the assumptions in the DAG!")
    }
    data.frame(lower = lb, upper = ub)
}
## The inputs of the function are parameters of the form pab_c, which represents the probability P(X = a, Y = b | Z = c) for b = 0, 1, 2, 3, 4.
bounds_noncomp_monotone_theta_5<-
function (p00_0 = NULL, p10_0 = NULL, p01_0 = NULL, p11_0 = NULL, 
    p02_0 = NULL, p12_0 = NULL, p03_0 = NULL, p13_0 = NULL, p04_0 = NULL, 
    p14_0 = NULL, p00_1 = NULL, p10_1 = NULL, p01_1 = NULL, p11_1 = NULL, 
    p02_1 = NULL, p12_1 = NULL, p03_1 = NULL, p13_1 = NULL, p04_1 = NULL, 
    p14_1 = NULL) 
{
    lb <- pmax(p00_0 + p10_0 + p01_0 + p11_0 - p00_1 - p10_1 - 
        p01_1 - p11_1, p00_0 + p10_0 - p00_1 - p10_1, 0, p00_0 + 
        p10_0 + p01_0 + p11_0 + p02_0 + p12_0 - p00_1 - p10_1 - 
        p01_1 - p11_1 - p02_1 - p12_1, p00_0 + p10_0 + p01_0 + 
        p11_0 + p02_0 + p12_0 + p03_0 + p13_0 - p00_1 - p10_1 - 
        p01_1 - p11_1 - p02_1 - p12_1 - p03_1 - p13_1)
    ub <- pmin(1 + p00_0 + p11_0 - p00_1 - p10_1 - p11_1 - p04_1, 
        1 + p00_0 + p01_0 + p11_0 + p12_0 - p00_1 - p10_1 - p01_1 - 
            p11_1 - p12_1 - p04_1, 1 - p10_0 - p04_0, 1 + p00_0 + 
            p01_0 + p11_0 + p02_0 + p12_0 + p13_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - p02_1 - p12_1 - p13_1 - p04_1, 1 - 
            p10_1 - p04_1)
    if (any(ub < lb)) {
        warning("Invalid bounds! Data probably does not satisfy the assumptions in the DAG!")
    }
    data.frame(lower = lb, upper = ub)
}
## The inputs of the function are parameters of the form pab_c, which represents the probability P(X = a, Y = b | Z = c) for b = 0, 1, 2, 3, 4.
bounds_noncomp_monotone_phi_5<-
function (p00_0 = NULL, p10_0 = NULL, p01_0 = NULL, p11_0 = NULL, 
    p02_0 = NULL, p12_0 = NULL, p03_0 = NULL, p13_0 = NULL, p04_0 = NULL, 
    p14_0 = NULL, p00_1 = NULL, p10_1 = NULL, p01_1 = NULL, p11_1 = NULL, 
    p02_1 = NULL, p12_1 = NULL, p03_1 = NULL, p13_1 = NULL, p04_1 = NULL, 
    p14_1 = NULL) 
{
    lb <- pmax(p00_0 + p10_0 + p01_0 - p12_0 - p03_0 - p13_0 - 
        p04_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - p02_1, 
        p00_0 + p10_0 + p01_0 - p13_0 - p04_0 - p00_1 - 2 * p10_1 - 
            2 * p01_1 - p11_1 - p02_1 - p12_1 - p03_1, p00_0 + 
            p10_0 + p01_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - p11_1 - 
            p02_1 - p12_1 - p03_1 - p13_1 - p04_1, p00_0 - p00_1 - 
            p10_1 - p01_1 - p11_1 - p02_1 - p12_1 - p03_1 - p13_1 - 
            p04_1, p00_0 - p11_0 - p02_0 - p12_0 - p03_0 - p13_0 - 
            p04_0 - p00_1 - p10_1 - p01_1, p00_0 - p12_0 - p03_0 - 
            p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - p11_1 - p02_1, 
        p00_0 - p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - p11_1 - 
            p02_1 - p12_1 - p03_1, p00_0 + p10_0 + p01_0 + p11_0 + 
            p02_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 
            2 * p02_1 - p12_1 - p03_1 - p13_1 - p04_1, p00_0 + 
            p10_0 + p01_0 + p11_0 + p02_0 - p13_0 - p04_0 - p00_1 - 
            2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 2 * p02_1 - p12_1 - 
            p03_1, p00_0 + p10_0 + p01_0 + p11_0 + p02_0 + p12_0 + 
            p03_0 - p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 
            2 * p02_1 - 2 * p12_1 - 2 * p03_1 - p13_1 - p04_1)
    ub <- pmin(1 + 2 * p00_0 + p10_0 + p01_0 + 2 * p11_0 + p12_0 - 
        2 * p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - p12_1 - p04_1, 
        1 + p00_0 + p10_0 + p01_0 + p11_0 + p12_0 - p00_1 - 2 * 
            p10_1 - p01_1 - p11_1 - p12_1 - p04_1, 1 + 2 * p00_0 + 
            p10_0 + 2 * p01_0 + 2 * p11_0 + p02_0 + 2 * p12_0 + 
            p13_0 - 2 * p00_1 - 2 * p10_1 - 2 * p01_1 - 2 * p11_1 - 
            p02_1 - 2 * p12_1 - p13_1 - p04_1, 1 + 2 * p00_0 + 
            p10_0 + p01_0 + 2 * p11_0 + p02_0 + p12_0 + p13_0 - 
            2 * p00_1 - 2 * p10_1 - p01_1 - 2 * p11_1 - p02_1 - 
            p12_1 - p13_1 - p04_1, 1 + p00_0 + p10_0 + p01_0 + 
            p11_0 + p02_0 + p12_0 + p13_0 - p00_1 - 2 * p10_1 - 
            p01_1 - p11_1 - p02_1 - p12_1 - p13_1 - p04_1, 1 + 
            p00_0 + p11_0 - p04_0 - p00_1 - p10_1 - p11_1, 1 + 
            p00_0 + p01_0 + p11_0 + p12_0 - p04_0 - p00_1 - p10_1 - 
            p01_1 - p11_1 - p12_1, 1 + p00_0 + p01_0 + p11_0 + 
            p02_0 + p12_0 + p13_0 - p04_0 - p00_1 - p10_1 - p01_1 - 
            p11_1 - p02_1 - p12_1 - p13_1, 1 - p04_0 - p10_1, 
        1 + p00_0 + p10_0 + p11_0 - p00_1 - 2 * p10_1 - p11_1 - 
            p04_1)
    if (any(ub < lb)) {
        warning("Invalid bounds! Data probably does not satisfy the assumptions in the DAG!")
    }
    data.frame(lower = lb, upper = ub)
}

